Measurement of the ratio of branching fractions $\mathcal{B}(\overline{B}^0 \to D^{*+}\tau^{-}\overline{\nu}_{\tau})/\mathcal{B}(\overline{B}^0 \to D^{*+}\mu^{-}\overline{\nu}_{\mu})$

The branching fraction ratio $\mathcal{R}(D^{*}) \equiv \mathcal{B}(\overline{B}^0 \to D^{*+}\tau^{-}\overline{\nu}_{\tau})/\mathcal{B}(\overline{B}^0 \to D^{*+}\mu^{-}\overline{\nu}_{\mu})$ is measured using a sample of proton-proton collision data corresponding to 3.0\invfb of integrated luminosity recorded by the LHCb experiment during 2011 and 2012. The tau lepton is identified in the decay mode $\tau^{-} \to \mu^{-}\overline{\nu}_{\mu}\nu_{\tau}$. The semitauonic decay is sensitive to contributions from non-Standard-Model particles that preferentially couple to the third generation of fermions, in particular Higgs-like charged scalars. A multidimensional fit to kinematic distributions of the candidate $\overline{B}^0$ decays gives $\mathcal{R}(D^{*}) = 0.336 \pm 0.027(stat) \pm 0.030 (syst)$. This result, which is the first measurement of this quantity at a hadron collider, is 2.1 standard deviations larger than the value expected from lepton universality in the Standard Model.

==> figs/fig1.C <==
{
//=========Macro generated from canvas: c2/c2
//=========  (Fri Jun 26 12:00:43 2015) by ROOT version5.34/19
   TCanvas *c2 = new TCanvas("c2", "c2",11,103,600,750);
   c2->Range(0,0,1,1);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetLeftMargin(0);
   c2->SetRightMargin(0);
   c2->SetTopMargin(0.004926108);
   c2->SetBottomMargin(0.005);
   c2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c2_1
   TPad *c2_1 = new TPad("c2_1", "c2_1",0,0.7475554,0.5,0.9950739);
   c2_1->Draw();
   c2_1->cd();
   c2_1->Range(0,0,1,1);
   c2_1->SetFillColor(0);
   c2_1->SetBorderMode(0);
   c2_1->SetBorderSize(2);
   c2_1->SetLeftMargin(0);
   c2_1->SetRightMargin(0);
   c2_1->SetTopMargin(0);
   c2_1->SetBottomMargin(0);
   c2_1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottompad_0
   bottompad_0 = new TPad("bottompad_0", "bottompad_0",0,0,1,0.3);
   bottompad_0->Draw();
   bottompad_0->cd();
   bottompad_0->Range(-4.769231,-13.5,10.61538,4.5);
   bottompad_0->SetFillColor(0);
   bottompad_0->SetFillStyle(4000);
   bottompad_0->SetBorderMode(0);
   bottompad_0->SetBorderSize(2);
   bottompad_0->SetGridy();
   bottompad_0->SetTickx(1);
   bottompad_0->SetTicky(1);
   bottompad_0->SetLeftMargin(0.18);
   bottompad_0->SetRightMargin(0.04);
   bottompad_0->SetTopMargin(0);
   bottompad_0->SetBottomMargin(0.5);
   bottompad_0->SetFrameBorderMode(0);
   bottompad_0->SetFrameBorderMode(0);
   
   TH1D *frame_94b8a00__33 = new TH1D("frame_94b8a00__33","",40,-2,10);
   frame_94b8a00__33->SetBinContent(1,3.492685);
   frame_94b8a00__33->SetMinimum(-4.5);
   frame_94b8a00__33->SetMaximum(4.5);
   frame_94b8a00__33->SetEntries(1);
   frame_94b8a00__33->SetDirectory(0);
   frame_94b8a00__33->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_94b8a00__33->SetLineColor(ci);
   frame_94b8a00__33->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_94b8a00__33->GetXaxis()->SetLabelFont(132);
   frame_94b8a00__33->GetXaxis()->SetLabelSize(0.242);
   frame_94b8a00__33->GetXaxis()->SetTitleSize(0.264);
   frame_94b8a00__33->GetXaxis()->SetTickLength(0.1);
   frame_94b8a00__33->GetXaxis()->SetTitleOffset(0.78);
   frame_94b8a00__33->GetXaxis()->SetTitleFont(132);
   frame_94b8a00__33->GetYaxis()->SetTitle("Pulls");
   frame_94b8a00__33->GetYaxis()->SetNdivisions(205);
   frame_94b8a00__33->GetYaxis()->SetLabelFont(132);
   frame_94b8a00__33->GetYaxis()->SetLabelOffset(99);
   frame_94b8a00__33->GetYaxis()->SetLabelSize(0.242);
   frame_94b8a00__33->GetYaxis()->SetTitleSize(0.242);
   frame_94b8a00__33->GetYaxis()->SetTickLength(0.05);
   frame_94b8a00__33->GetYaxis()->SetTitleOffset(0.2);
   frame_94b8a00__33->GetYaxis()->SetTitleFont(132);
   frame_94b8a00__33->GetZaxis()->SetLabelFont(132);
   frame_94b8a00__33->GetZaxis()->SetLabelSize(0.035);
   frame_94b8a00__33->GetZaxis()->SetTitleSize(0.035);
   frame_94b8a00__33->GetZaxis()->SetTitleFont(132);
   frame_94b8a00__33->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40);
   grae->SetName("pull_h_obsData_Cut[obs_z_Dstmu_kinematic > -0.400000 && obs_z_Dstmu_kinematic < 2.850000 && channelCat==0]_model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   grae->SetTitle("Pull of Histogram of obsData_plot__obs_x_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,-1.85,0.02639095);
   grae->SetPointError(0,0,0,1,1.049284);
   grae->SetPoint(1,-1.55,0.4987634);
   grae->SetPointError(1,0,0,1,1.041773);
   grae->SetPoint(2,-1.25,1.011601);
   grae->SetPointError(2,0,0,1,1.034686);
   grae->SetPoint(3,-0.95,-0.8674956);
   grae->SetPointError(3,0,0,0.9733261,1);
   grae->SetPoint(4,-0.65,-0.05951601);
   grae->SetPointError(4,0,0,0.9796602,1);
   grae->SetPoint(5,-0.35,1.684658);
   grae->SetPointError(5,0,0,1,1.013858);
   grae->SetPoint(6,-0.05,-1.648677);
   grae->SetPointError(6,0,0,0.9927025,1);
   grae->SetPoint(7,0.25,2.192546);
   grae->SetPointError(7,0,0,1,1.008041);
   grae->SetPoint(8,0.55,0.5578666);
   grae->SetPointError(8,0,0,1,1.012814);
   grae->SetPoint(9,0.85,-1.211142);
   grae->SetPointError(9,0,0,0.9798694,1);
   grae->SetPoint(10,1.15,0.3645329);
   grae->SetPointError(10,0,0,1,1.031901);
   grae->SetPoint(11,1.45,-0.5008214);
   grae->SetPointError(11,0,0,0.9530839,1);
   grae->SetPoint(12,1.75,-0.4182815);
   grae->SetPointError(12,0,0,0.9211095,1);
   grae->SetPoint(13,2.05,-0.2278137);
   grae->SetPointError(13,0,0,0.8614671,1);
   grae->SetPoint(14,2.35,-0.3908672);
   grae->SetPointError(14,0,0,0.6641098,1);
   grae->SetPoint(15,2.65,-4.17065e-07);
   grae->SetPointError(15,0,0,0,1);
   grae->SetPoint(16,2.95,-4.17065e-07);
   grae->SetPointError(16,0,0,0,1);
   grae->SetPoint(17,3.25,-4.17065e-07);
   grae->SetPointError(17,0,0,0,1);
   grae->SetPoint(18,3.55,-4.17065e-07);
   grae->SetPointError(18,0,0,0,1);
   grae->SetPoint(19,3.85,-4.17065e-07);
   grae->SetPointError(19,0,0,0,1);
   grae->SetPoint(20,4.15,-4.17065e-07);
   grae->SetPointError(20,0,0,0,1);
   grae->SetPoint(21,4.45,-4.17065e-07);
   grae->SetPointError(21,0,0,0,1);
   grae->SetPoint(22,4.75,-4.17065e-07);
   grae->SetPointError(22,0,0,0,1);
   grae->SetPoint(23,5.05,-4.17065e-07);
   grae->SetPointError(23,0,0,0,1);
   grae->SetPoint(24,5.35,-4.17065e-07);
   grae->SetPointError(24,0,0,0,1);
   grae->SetPoint(25,5.65,-4.17065e-07);
   grae->SetPointError(25,0,0,0,1);
   grae->SetPoint(26,5.95,-4.17065e-07);
   grae->SetPointError(26,0,0,0,1);
   grae->SetPoint(27,6.25,-4.17065e-07);
   grae->SetPointError(27,0,0,0,1);
   grae->SetPoint(28,6.55,-4.17065e-07);
   grae->SetPointError(28,0,0,0,1);
   grae->SetPoint(29,6.85,-4.17065e-07);
   grae->SetPointError(29,0,0,0,1);
   grae->SetPoint(30,7.15,-4.17065e-07);
   grae->SetPointError(30,0,0,0,1);
   grae->SetPoint(31,7.45,-4.17065e-07);
   grae->SetPointError(31,0,0,0,1);
   grae->SetPoint(32,7.75,-4.17065e-07);
   grae->SetPointError(32,0,0,0,1);
   grae->SetPoint(33,8.05,-4.17065e-07);
   grae->SetPointError(33,0,0,0,1);
   grae->SetPoint(34,8.35,-4.17065e-07);
   grae->SetPointError(34,0,0,0,1);
   grae->SetPoint(35,8.65,-4.17065e-07);
   grae->SetPointError(35,0,0,0,1);
   grae->SetPoint(36,8.95,-4.17065e-07);
   grae->SetPointError(36,0,0,0,1);
   grae->SetPoint(37,9.25,-4.17065e-07);
   grae->SetPointError(37,0,0,0,1);
   grae->SetPoint(38,9.55,-4.17065e-07);
   grae->SetPointError(38,0,0,0,1);
   grae->SetPoint(39,9.85,-4.17065e-07);
   grae->SetPointError(39,0,0,0,1);
   
   TH1F *Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125 = new TH1F("Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125","Pull of Histogram of obsData_plot__obs_x_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel",100,-3.02,11.02);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->SetMinimum(-3.225576);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->SetMaximum(3.784783);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->SetDirectory(0);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->SetLineColor(ci);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->GetYaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm125);
   
   grae->Draw("b");
   
   TH1D *frame_94b8a00__34 = new TH1D("frame_94b8a00__34","",40,-2,10);
   frame_94b8a00__34->SetBinContent(1,3.492685);
   frame_94b8a00__34->SetMinimum(-4.5);
   frame_94b8a00__34->SetMaximum(4.5);
   frame_94b8a00__34->SetEntries(1);
   frame_94b8a00__34->SetDirectory(0);
   frame_94b8a00__34->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_94b8a00__34->SetLineColor(ci);
   frame_94b8a00__34->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_94b8a00__34->GetXaxis()->SetLabelFont(132);
   frame_94b8a00__34->GetXaxis()->SetLabelSize(0.242);
   frame_94b8a00__34->GetXaxis()->SetTitleSize(0.264);
   frame_94b8a00__34->GetXaxis()->SetTickLength(0.1);
   frame_94b8a00__34->GetXaxis()->SetTitleOffset(0.78);
   frame_94b8a00__34->GetXaxis()->SetTitleFont(132);
   frame_94b8a00__34->GetYaxis()->SetTitle("Pulls");
   frame_94b8a00__34->GetYaxis()->SetNdivisions(205);
   frame_94b8a00__34->GetYaxis()->SetLabelFont(132);
   frame_94b8a00__34->GetYaxis()->SetLabelOffset(99);
   frame_94b8a00__34->GetYaxis()->SetLabelSize(0.242);
   frame_94b8a00__34->GetYaxis()->SetTitleSize(0.242);
   frame_94b8a00__34->GetYaxis()->SetTickLength(0.05);
   frame_94b8a00__34->GetYaxis()->SetTitleOffset(0.2);
   frame_94b8a00__34->GetYaxis()->SetTitleFont(132);
   frame_94b8a00__34->GetZaxis()->SetLabelFont(132);
   frame_94b8a00__34->GetZaxis()->SetLabelSize(0.035);
   frame_94b8a00__34->GetZaxis()->SetTitleSize(0.035);
   frame_94b8a00__34->GetZaxis()->SetTitleFont(132);
   frame_94b8a00__34->Draw("AXISSAME");
   TLatex *   tex = new TLatex(-2.25,-2,"-2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-2.2275,2," 2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis17[41] = {-2, -1.7, -1.4, -1.1, -0.8, -0.5, -0.2, 0.1, 0.4, 0.7, 1, 1.3, 1.6, 1.9, 2.2, 2.5, 2.8, 3.1, 3.4, 3.7, 4, 4.3, 4.6, 4.9, 5.2, 5.5, 5.8, 6.1, 6.4, 6.7, 7, 7.3, 7.6, 7.9, 8.2, 8.5, 8.8, 9.1, 9.4, 9.7, 10}; 
   
   TH1D *errors_plus_bin_0 = new TH1D("errors_plus_bin_0","h_MCcomb",40, xAxis17);
   errors_plus_bin_0->SetBinContent(1,0.8704388);
   errors_plus_bin_0->SetBinContent(2,0.8808337);
   errors_plus_bin_0->SetBinContent(3,0.8633595);
   errors_plus_bin_0->SetBinContent(4,0.9102586);
   errors_plus_bin_0->SetBinContent(5,0.91662);
   errors_plus_bin_0->SetBinContent(6,0.9203919);
   errors_plus_bin_0->SetBinContent(7,0.9555129);
   errors_plus_bin_0->SetBinContent(8,0.9157641);
   errors_plus_bin_0->SetBinContent(9,0.9069662);
   errors_plus_bin_0->SetBinContent(10,0.9144044);
   errors_plus_bin_0->SetBinContent(11,0.8899786);
   errors_plus_bin_0->SetBinContent(12,0.9099691);
   errors_plus_bin_0->SetBinContent(13,0.9642473);
   errors_plus_bin_0->SetBinContent(14,1.108349);
   errors_plus_bin_0->SetBinContent(15,2.472329);
   errors_plus_bin_0->SetBinError(0,5.830952);
   errors_plus_bin_0->SetBinError(1,18.09173);
   errors_plus_bin_0->SetBinError(2,21.52192);
   errors_plus_bin_0->SetBinError(3,25.31867);
   errors_plus_bin_0->SetBinError(4,33.66727);
   errors_plus_bin_0->SetBinError(5,44.60465);
   errors_plus_bin_0->SetBinError(6,66.87266);
   errors_plus_bin_0->SetBinError(7,130.4581);
   errors_plus_bin_0->SetBinError(8,114.3496);
   errors_plus_bin_0->SetBinError(9,71.23006);
   errors_plus_bin_0->SetBinError(10,44.96416);
   errors_plus_bin_0->SetBinError(11,28.33992);
   errors_plus_bin_0->SetBinError(12,18.93523);
   errors_plus_bin_0->SetBinError(13,11.73058);
   errors_plus_bin_0->SetBinError(14,7.435028);
   errors_plus_bin_0->SetBinError(15,6.055945);
   errors_plus_bin_0->SetBinError(16,5.830952);
   errors_plus_bin_0->SetBinError(17,5.830952);
   errors_plus_bin_0->SetBinError(18,5.830952);
   errors_plus_bin_0->SetBinError(19,5.830952);
   errors_plus_bin_0->SetBinError(20,5.830952);
   errors_plus_bin_0->SetBinError(21,5.830952);
   errors_plus_bin_0->SetBinError(22,5.830952);
   errors_plus_bin_0->SetBinError(23,5.830952);
   errors_plus_bin_0->SetBinError(24,5.830952);
   errors_plus_bin_0->SetBinError(25,5.830952);
   errors_plus_bin_0->SetBinError(26,5.830952);
   errors_plus_bin_0->SetBinError(27,5.830952);
   errors_plus_bin_0->SetBinError(28,5.830952);
   errors_plus_bin_0->SetBinError(29,5.830952);
   errors_plus_bin_0->SetBinError(30,5.830952);
   errors_plus_bin_0->SetBinError(31,5.830952);
   errors_plus_bin_0->SetBinError(32,5.830952);
   errors_plus_bin_0->SetBinError(33,5.830952);
   errors_plus_bin_0->SetBinError(34,5.830952);
   errors_plus_bin_0->SetBinError(35,5.830952);
   errors_plus_bin_0->SetBinError(36,5.830952);
   errors_plus_bin_0->SetBinError(37,5.830952);
   errors_plus_bin_0->SetBinError(38,5.830952);
   errors_plus_bin_0->SetBinError(39,5.830952);
   errors_plus_bin_0->SetBinError(40,5.830952);
   errors_plus_bin_0->SetBinError(41,5.830952);
   errors_plus_bin_0->SetEntries(40);

   ci = TColor::GetColor("#0000ff");
   errors_plus_bin_0->SetFillColor(ci);
   errors_plus_bin_0->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   errors_plus_bin_0->SetLineColor(ci);
   errors_plus_bin_0->GetXaxis()->SetLabelFont(42);
   errors_plus_bin_0->GetXaxis()->SetLabelSize(0.035);
   errors_plus_bin_0->GetXaxis()->SetTitleSize(0.035);
   errors_plus_bin_0->GetXaxis()->SetTitleFont(42);
   errors_plus_bin_0->GetYaxis()->SetLabelFont(132);
   errors_plus_bin_0->GetYaxis()->SetLabelSize(0.035);
   errors_plus_bin_0->GetYaxis()->SetTitleSize(0.035);
   errors_plus_bin_0->GetYaxis()->SetTitleFont(132);
   errors_plus_bin_0->GetZaxis()->SetLabelFont(132);
   errors_plus_bin_0->GetZaxis()->SetLabelSize(0.035);
   errors_plus_bin_0->GetZaxis()->SetTitleSize(0.035);
   errors_plus_bin_0->GetZaxis()->SetTitleFont(132);
   errors_plus_bin_0->Draw("histo same");
   Double_t xAxis18[41] = {-2, -1.7, -1.4, -1.1, -0.8, -0.5, -0.2, 0.1, 0.4, 0.7, 1, 1.3, 1.6, 1.9, 2.2, 2.5, 2.8, 3.1, 3.4, 3.7, 4, 4.3, 4.6, 4.9, 5.2, 5.5, 5.8, 6.1, 6.4, 6.7, 7, 7.3, 7.6, 7.9, 8.2, 8.5, 8.8, 9.1, 9.4, 9.7, 10}; 
   
   TH1D *lowdat_px_0 = new TH1D("lowdat_px_0","h_MCcomb",40, xAxis18);
   lowdat_px_0->SetBinContent(1,-0.8704388);
   lowdat_px_0->SetBinContent(2,-0.8808337);
   lowdat_px_0->SetBinContent(3,-0.8633595);
   lowdat_px_0->SetBinContent(4,-0.9102586);
   lowdat_px_0->SetBinContent(5,-0.91662);
   lowdat_px_0->SetBinContent(6,-0.9203919);
   lowdat_px_0->SetBinContent(7,-0.9555129);
   lowdat_px_0->SetBinContent(8,-0.9157641);
   lowdat_px_0->SetBinContent(9,-0.9069662);
   lowdat_px_0->SetBinContent(10,-0.9144044);
   lowdat_px_0->SetBinContent(11,-0.8899786);
   lowdat_px_0->SetBinContent(12,-0.9099691);
   lowdat_px_0->SetBinContent(13,-0.9642473);
   lowdat_px_0->SetBinContent(14,-1.108349);
   lowdat_px_0->SetBinContent(15,-2.472329);
   lowdat_px_0->SetBinError(0,5.830952);
   lowdat_px_0->SetBinError(1,18.09173);
   lowdat_px_0->SetBinError(2,21.52192);
   lowdat_px_0->SetBinError(3,25.31867);
   lowdat_px_0->SetBinError(4,33.66727);
   lowdat_px_0->SetBinError(5,44.60465);
   lowdat_px_0->SetBinError(6,66.87266);
   lowdat_px_0->SetBinError(7,130.4581);
   lowdat_px_0->SetBinError(8,114.3496);
   lowdat_px_0->SetBinError(9,71.23006);
   lowdat_px_0->SetBinError(10,44.96416);
   lowdat_px_0->SetBinError(11,28.33992);
   lowdat_px_0->SetBinError(12,18.93523);
   lowdat_px_0->SetBinError(13,11.73058);
   lowdat_px_0->SetBinError(14,7.435028);
   lowdat_px_0->SetBinError(15,6.055945);
   lowdat_px_0->SetBinError(16,5.830952);
   lowdat_px_0->SetBinError(17,5.830952);
   lowdat_px_0->SetBinError(18,5.830952);
   lowdat_px_0->SetBinError(19,5.830952);
   lowdat_px_0->SetBinError(20,5.830952);
   lowdat_px_0->SetBinError(21,5.830952);
   lowdat_px_0->SetBinError(22,5.830952);
   lowdat_px_0->SetBinError(23,5.830952);
   lowdat_px_0->SetBinError(24,5.830952);
   lowdat_px_0->SetBinError(25,5.830952);
   lowdat_px_0->SetBinError(26,5.830952);
   lowdat_px_0->SetBinError(27,5.830952);
   lowdat_px_0->SetBinError(28,5.830952);
   lowdat_px_0->SetBinError(29,5.830952);
   lowdat_px_0->SetBinError(30,5.830952);
   lowdat_px_0->SetBinError(31,5.830952);
   lowdat_px_0->SetBinError(32,5.830952);
   lowdat_px_0->SetBinError(33,5.830952);
   lowdat_px_0->SetBinError(34,5.830952);
   lowdat_px_0->SetBinError(35,5.830952);
   lowdat_px_0->SetBinError(36,5.830952);
   lowdat_px_0->SetBinError(37,5.830952);
   lowdat_px_0->SetBinError(38,5.830952);
   lowdat_px_0->SetBinError(39,5.830952);
   lowdat_px_0->SetBinError(40,5.830952);
   lowdat_px_0->SetBinError(41,5.830952);
   lowdat_px_0->SetEntries(40);

   ci = TColor::GetColor("#0000ff");
   lowdat_px_0->SetFillColor(ci);
   lowdat_px_0->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   lowdat_px_0->SetLineColor(ci);
   lowdat_px_0->GetXaxis()->SetLabelFont(42);
   lowdat_px_0->GetXaxis()->SetLabelSize(0.035);
   lowdat_px_0->GetXaxis()->SetTitleSize(0.035);
   lowdat_px_0->GetXaxis()->SetTitleFont(42);
   lowdat_px_0->GetYaxis()->SetLabelFont(132);
   lowdat_px_0->GetYaxis()->SetLabelSize(0.035);
   lowdat_px_0->GetYaxis()->SetTitleSize(0.035);
   lowdat_px_0->GetYaxis()->SetTitleFont(132);
   lowdat_px_0->GetZaxis()->SetLabelFont(132);
   lowdat_px_0->GetZaxis()->SetLabelSize(0.035);
   lowdat_px_0->GetZaxis()->SetTitleSize(0.035);
   lowdat_px_0->GetZaxis()->SetTitleFont(132);
   lowdat_px_0->Draw("histo same");
   bottompad_0->Modified();
   c2_1->cd();
  
// ------------>Primitives in pad: toppad_0
   toppad_0 = new TPad("toppad_0", "toppad_0",0,0.3,1,1);
   toppad_0->Draw();
   toppad_0->cd();
   toppad_0->Range(-4.769231,0.0001,10.61538,21831.73);
   toppad_0->SetFillColor(0);
   toppad_0->SetFillStyle(4000);
   toppad_0->SetBorderMode(0);
   toppad_0->SetBorderSize(2);
   toppad_0->SetTickx(1);
   toppad_0->SetTicky(1);
   toppad_0->SetLeftMargin(0.18);
   toppad_0->SetRightMargin(0.04);
   toppad_0->SetTopMargin(0.02);
   toppad_0->SetBottomMargin(0);
   toppad_0->SetFrameBorderMode(0);
   toppad_0->SetFrameBorderMode(0);
   
   TH1D *frame_92e5af0__35 = new TH1D("frame_92e5af0__35","#minus0.40 < q^{2} < 2.85 GeV^{2}/c^{4}",40,-2,10);
   frame_92e5af0__35->SetBinContent(1,19810.27);
   frame_92e5af0__35->SetMinimum(0.0001);
   frame_92e5af0__35->SetMaximum(21395.09);
   frame_92e5af0__35->SetEntries(2);
   frame_92e5af0__35->SetDirectory(0);
   frame_92e5af0__35->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_92e5af0__35->SetLineColor(ci);
   frame_92e5af0__35->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_92e5af0__35->GetXaxis()->SetLabelFont(132);
   frame_92e5af0__35->GetXaxis()->SetLabelSize(0.1002857);
   frame_92e5af0__35->GetXaxis()->SetTitleSize(0.1002857);
   frame_92e5af0__35->GetXaxis()->SetTitleOffset(0.9);
   frame_92e5af0__35->GetXaxis()->SetTitleFont(132);
   frame_92e5af0__35->GetYaxis()->SetNdivisions(506);
   frame_92e5af0__35->GetYaxis()->SetLabelFont(132);
   frame_92e5af0__35->GetYaxis()->SetLabelSize(0.1002857);
   frame_92e5af0__35->GetYaxis()->SetTitleSize(0.1002857);
   frame_92e5af0__35->GetYaxis()->SetTitleOffset(0.95);
   frame_92e5af0__35->GetYaxis()->SetTitleFont(132);
   frame_92e5af0__35->GetZaxis()->SetLabelFont(132);
   frame_92e5af0__35->GetZaxis()->SetLabelSize(0.035);
   frame_92e5af0__35->GetZaxis()->SetTitleSize(0.035);
   frame_92e5af0__35->GetZaxis()->SetTitleFont(132);
   frame_92e5af0__35->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > -0.400000 && obs_z_Dstmu_kinematic < 2.850000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_x_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.3);
   grae->SetPoint(0,-1.85,432);
   grae->SetPointError(0,0.15,0.15,20.29062,21.29062);
   grae->SetPoint(1,-1.55,597);
   grae->SetPointError(1,0.15,0.15,23.9387,24.9387);
   grae->SetPoint(2,-1.25,860);
   grae->SetPointError(2,0.15,0.15,28.83002,29.83002);
   grae->SetPoint(3,-0.95,1368);
   grae->SetPointError(3,0.15,0.15,36.48986,37.48986);
   grae->SetPoint(4,-0.65,2368);
   grae->SetPointError(4,0.15,0.15,48.16467,49.16467);
   grae->SetPoint(5,-0.35,5279);
   grae->SetPointError(5,0.15,0.15,72.15845,73.15845);
   grae->SetPoint(6,-0.05,18641);
   grae->SetPointError(6,0.15,0.15,136.033,137.033);
   grae->SetPoint(7,0.25,15592);
   grae->SetPointError(7,0.15,0.15,124.3689,125.3689);
   grae->SetPoint(8,0.55,6168);
   grae->SetPointError(8,0.15,0.15,78.03821,79.03821);
   grae->SetPoint(9,0.85,2418);
   grae->SetPointError(9,0.15,0.15,48.67571,49.67571);
   grae->SetPoint(10,1.15,1014);
   grae->SetPointError(10,0.15,0.15,31.34729,32.34729);
   grae->SetPoint(11,1.45,433);
   grae->SetPointError(11,0.15,0.15,20.31466,21.31466);
   grae->SetPoint(12,1.75,148);
   grae->SetPointError(12,0.15,0.15,11.6758,12.6758);
   grae->SetPoint(13,2.05,45);
   grae->SetPointError(13,0.15,0.15,6.683179,7.757905);
   grae->SetPoint(14,2.35,6);
   grae->SetPointError(14,0.15,0.15,2.379931,3.583642);
   grae->SetPoint(15,2.65,0);
   grae->SetPointError(15,0.15,0.15,0,1.147874);
   grae->SetPoint(16,2.95,0);
   grae->SetPointError(16,0.15,0.15,0,1.147874);
   grae->SetPoint(17,3.25,0);
   grae->SetPointError(17,0.15,0.15,0,1.147874);
   grae->SetPoint(18,3.55,0);
   grae->SetPointError(18,0.15,0.15,0,1.147874);
   grae->SetPoint(19,3.85,0);
   grae->SetPointError(19,0.15,0.15,0,1.147874);
   grae->SetPoint(20,4.15,0);
   grae->SetPointError(20,0.15,0.15,0,1.147874);
   grae->SetPoint(21,4.45,0);
   grae->SetPointError(21,0.15,0.15,0,1.147874);
   grae->SetPoint(22,4.75,0);
   grae->SetPointError(22,0.15,0.15,0,1.147874);
   grae->SetPoint(23,5.05,0);
   grae->SetPointError(23,0.15,0.15,0,1.147874);
   grae->SetPoint(24,5.35,0);
   grae->SetPointError(24,0.15,0.15,0,1.147874);
   grae->SetPoint(25,5.65,0);
   grae->SetPointError(25,0.15,0.15,0,1.147874);
   grae->SetPoint(26,5.95,0);
   grae->SetPointError(26,0.15,0.15,0,1.147874);
   grae->SetPoint(27,6.25,0);
   grae->SetPointError(27,0.15,0.15,0,1.147874);
   grae->SetPoint(28,6.55,0);
   grae->SetPointError(28,0.15,0.15,0,1.147874);
   grae->SetPoint(29,6.85,0);
   grae->SetPointError(29,0.15,0.15,0,1.147874);
   grae->SetPoint(30,7.15,0);
   grae->SetPointError(30,0.15,0.15,0,1.147874);
   grae->SetPoint(31,7.45,0);
   grae->SetPointError(31,0.15,0.15,0,1.147874);
   grae->SetPoint(32,7.75,0);
   grae->SetPointError(32,0.15,0.15,0,1.147874);
   grae->SetPoint(33,8.05,0);
   grae->SetPointError(33,0.15,0.15,0,1.147874);
   grae->SetPoint(34,8.35,0);
   grae->SetPointError(34,0.15,0.15,0,1.147874);
   grae->SetPoint(35,8.65,0);
   grae->SetPointError(35,0.15,0.15,0,1.147874);
   grae->SetPoint(36,8.95,0);
   grae->SetPointError(36,0.15,0.15,0,1.147874);
   grae->SetPoint(37,9.25,0);
   grae->SetPointError(37,0.15,0.15,0,1.147874);
   grae->SetPoint(38,9.55,0);
   grae->SetPointError(38,0.15,0.15,0,1.147874);
   grae->SetPoint(39,9.85,0);
   grae->SetPointError(39,0.15,0.15,0,1.147874);
   
   TH1F *Graph_Graph_h_obsData_Cut226 = new TH1F("Graph_Graph_h_obsData_Cut226","Histogram of obsData_plot__obs_x_Dstmu_kinematic",100,-3.2,11.2);
   Graph_Graph_h_obsData_Cut226->SetMinimum(0);
   Graph_Graph_h_obsData_Cut226->SetMaximum(20655.84);
   Graph_Graph_h_obsData_Cut226->SetDirectory(0);
   Graph_Graph_h_obsData_Cut226->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut226->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut226->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut226->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut226->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut226->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut226->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut226->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut226->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut226->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut226->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut226->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut226->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut226->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut226);
   
   grae->Draw("zp");
   
   TGraph *graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee3333");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ee3333");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,431.4645112);
   graph->SetPoint(4,-1.700000122,431.4645112);
   graph->SetPoint(5,-1.699999878,585.0602525);
   graph->SetPoint(6,-1.400000122,585.0602525);
   graph->SetPoint(7,-1.399999878,830.8355119);
   graph->SetPoint(8,-1.100000122,830.8355119);
   graph->SetPoint(9,-1.099999878,1400.52229);
   graph->SetPoint(10,-0.8000001224,1400.52229);
   graph->SetPoint(11,-0.7999998776,2370.926085);
   graph->SetPoint(12,-0.5000001224,2370.926085);
   graph->SetPoint(13,-0.4999998776,5157.437701);
   graph->SetPoint(14,-0.2000001224,5157.437701);
   graph->SetPoint(15,-0.1999998776,18866.92304);
   graph->SetPoint(16,0.09999987759,18866.92304);
   graph->SetPoint(17,0.1000001224,15319.31538);
   graph->SetPoint(18,0.3999998776,15319.31538);
   graph->SetPoint(19,0.4000001224,6124.465092);
   graph->SetPoint(20,0.6999998776,6124.465092);
   graph->SetPoint(21,0.7000001224,2478.164343);
   graph->SetPoint(22,0.9999998776,2478.164343);
   graph->SetPoint(23,1.000000122,1002.57288);
   graph->SetPoint(24,1.299999878,1002.57288);
   graph->SetPoint(25,1.300000122,443.6748375);
   graph->SetPoint(26,1.599999878,443.6748375);
   graph->SetPoint(27,1.600000122,153.3020506);
   graph->SetPoint(28,1.899999878,153.3020506);
   graph->SetPoint(29,1.900000122,46.76735702);
   graph->SetPoint(30,2.199999878,46.76735702);
   graph->SetPoint(31,2.200000122,7.40072795);
   graph->SetPoint(32,2.499999878,7.40072795);
   graph->SetPoint(33,2.500000122,4.787383162e-07);
   graph->SetPoint(34,2.799999878,4.787383162e-07);
   graph->SetPoint(35,2.800000122,4.787383162e-07);
   graph->SetPoint(36,3.099999878,4.787383162e-07);
   graph->SetPoint(37,3.100000122,4.787383162e-07);
   graph->SetPoint(38,3.399999878,4.787383162e-07);
   graph->SetPoint(39,3.400000122,4.787383162e-07);
   graph->SetPoint(40,3.699999878,4.787383162e-07);
   graph->SetPoint(41,3.700000122,4.787383162e-07);
   graph->SetPoint(42,3.999999878,4.787383162e-07);
   graph->SetPoint(43,4.000000122,4.787383162e-07);
   graph->SetPoint(44,4.299999878,4.787383162e-07);
   graph->SetPoint(45,4.300000122,4.787383162e-07);
   graph->SetPoint(46,4.599999878,4.787383162e-07);
   graph->SetPoint(47,4.600000122,4.787383162e-07);
   graph->SetPoint(48,4.899999878,4.787383162e-07);
   graph->SetPoint(49,4.900000122,4.787383162e-07);
   graph->SetPoint(50,5.199999878,4.787383162e-07);
   graph->SetPoint(51,5.200000122,4.787383162e-07);
   graph->SetPoint(52,5.499999878,4.787383162e-07);
   graph->SetPoint(53,5.500000122,4.787383162e-07);
   graph->SetPoint(54,5.799999878,4.787383162e-07);
   graph->SetPoint(55,5.800000122,4.787383162e-07);
   graph->SetPoint(56,6.099999878,4.787383162e-07);
   graph->SetPoint(57,6.100000122,4.787383162e-07);
   graph->SetPoint(58,6.399999878,4.787383162e-07);
   graph->SetPoint(59,6.400000122,4.787383162e-07);
   graph->SetPoint(60,6.699999878,4.787383162e-07);
   graph->SetPoint(61,6.700000122,4.787383162e-07);
   graph->SetPoint(62,6.999999878,4.787383162e-07);
   graph->SetPoint(63,7.000000122,4.787383162e-07);
   graph->SetPoint(64,7.299999878,4.787383162e-07);
   graph->SetPoint(65,7.300000122,4.787383162e-07);
   graph->SetPoint(66,7.599999878,4.787383162e-07);
   graph->SetPoint(67,7.600000122,4.787383162e-07);
   graph->SetPoint(68,7.899999878,4.787383162e-07);
   graph->SetPoint(69,7.900000122,4.787383162e-07);
   graph->SetPoint(70,8.199999878,4.787383162e-07);
   graph->SetPoint(71,8.200000122,4.787383162e-07);
   graph->SetPoint(72,8.499999878,4.787383162e-07);
   graph->SetPoint(73,8.500000122,4.787383162e-07);
   graph->SetPoint(74,8.799999878,4.787383162e-07);
   graph->SetPoint(75,8.800000122,4.787383162e-07);
   graph->SetPoint(76,9.099999878,4.787383162e-07);
   graph->SetPoint(77,9.100000122,4.787383162e-07);
   graph->SetPoint(78,9.399999878,4.787383162e-07);
   graph->SetPoint(79,9.400000122,4.787383162e-07);
   graph->SetPoint(80,9.699999878,4.787383162e-07);
   graph->SetPoint(81,9.700000122,4.787383162e-07);
   graph->SetPoint(82,9.999999878,4.787383162e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm149 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm149","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->SetMaximum(20753.62);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm149->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm149);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*,*DDmu*,*DDtau*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#11bf33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#11bf33");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,429.7589707);
   graph->SetPoint(4,-1.700000122,429.7589707);
   graph->SetPoint(5,-1.699999878,582.2833242);
   graph->SetPoint(6,-1.400000122,582.2833242);
   graph->SetPoint(7,-1.399999878,828.727174);
   graph->SetPoint(8,-1.100000122,828.727174);
   graph->SetPoint(9,-1.099999878,1397.209337);
   graph->SetPoint(10,-0.8000001224,1397.209337);
   graph->SetPoint(11,-0.7999998776,2367.279909);
   graph->SetPoint(12,-0.5000001224,2367.279909);
   graph->SetPoint(13,-0.4999998776,5154.265752);
   graph->SetPoint(14,-0.2000001224,5154.265752);
   graph->SetPoint(15,-0.1999998776,18863.72189);
   graph->SetPoint(16,0.09999987759,18863.72189);
   graph->SetPoint(17,0.1000001224,15312.93605);
   graph->SetPoint(18,0.3999998776,15312.93605);
   graph->SetPoint(19,0.4000001224,6119.530398);
   graph->SetPoint(20,0.6999998776,6119.530398);
   graph->SetPoint(21,0.7000001224,2473.270738);
   graph->SetPoint(22,0.9999998776,2473.270738);
   graph->SetPoint(23,1.000000122,1000.147845);
   graph->SetPoint(24,1.299999878,1000.147845);
   graph->SetPoint(25,1.300000122,441.8091281);
   graph->SetPoint(26,1.599999878,441.8091281);
   graph->SetPoint(27,1.600000122,152.6427423);
   graph->SetPoint(28,1.899999878,152.6427423);
   graph->SetPoint(29,1.900000122,46.48674747);
   graph->SetPoint(30,2.199999878,46.48674747);
   graph->SetPoint(31,2.200000122,7.40072795);
   graph->SetPoint(32,2.499999878,7.40072795);
   graph->SetPoint(33,2.500000122,4.787383162e-07);
   graph->SetPoint(34,2.799999878,4.787383162e-07);
   graph->SetPoint(35,2.800000122,4.787383162e-07);
   graph->SetPoint(36,3.099999878,4.787383162e-07);
   graph->SetPoint(37,3.100000122,4.787383162e-07);
   graph->SetPoint(38,3.399999878,4.787383162e-07);
   graph->SetPoint(39,3.400000122,4.787383162e-07);
   graph->SetPoint(40,3.699999878,4.787383162e-07);
   graph->SetPoint(41,3.700000122,4.787383162e-07);
   graph->SetPoint(42,3.999999878,4.787383162e-07);
   graph->SetPoint(43,4.000000122,4.787383162e-07);
   graph->SetPoint(44,4.299999878,4.787383162e-07);
   graph->SetPoint(45,4.300000122,4.787383162e-07);
   graph->SetPoint(46,4.599999878,4.787383162e-07);
   graph->SetPoint(47,4.600000122,4.787383162e-07);
   graph->SetPoint(48,4.899999878,4.787383162e-07);
   graph->SetPoint(49,4.900000122,4.787383162e-07);
   graph->SetPoint(50,5.199999878,4.787383162e-07);
   graph->SetPoint(51,5.200000122,4.787383162e-07);
   graph->SetPoint(52,5.499999878,4.787383162e-07);
   graph->SetPoint(53,5.500000122,4.787383162e-07);
   graph->SetPoint(54,5.799999878,4.787383162e-07);
   graph->SetPoint(55,5.800000122,4.787383162e-07);
   graph->SetPoint(56,6.099999878,4.787383162e-07);
   graph->SetPoint(57,6.100000122,4.787383162e-07);
   graph->SetPoint(58,6.399999878,4.787383162e-07);
   graph->SetPoint(59,6.400000122,4.787383162e-07);
   graph->SetPoint(60,6.699999878,4.787383162e-07);
   graph->SetPoint(61,6.700000122,4.787383162e-07);
   graph->SetPoint(62,6.999999878,4.787383162e-07);
   graph->SetPoint(63,7.000000122,4.787383162e-07);
   graph->SetPoint(64,7.299999878,4.787383162e-07);
   graph->SetPoint(65,7.300000122,4.787383162e-07);
   graph->SetPoint(66,7.599999878,4.787383162e-07);
   graph->SetPoint(67,7.600000122,4.787383162e-07);
   graph->SetPoint(68,7.899999878,4.787383162e-07);
   graph->SetPoint(69,7.900000122,4.787383162e-07);
   graph->SetPoint(70,8.199999878,4.787383162e-07);
   graph->SetPoint(71,8.200000122,4.787383162e-07);
   graph->SetPoint(72,8.499999878,4.787383162e-07);
   graph->SetPoint(73,8.500000122,4.787383162e-07);
   graph->SetPoint(74,8.799999878,4.787383162e-07);
   graph->SetPoint(75,8.800000122,4.787383162e-07);
   graph->SetPoint(76,9.099999878,4.787383162e-07);
   graph->SetPoint(77,9.100000122,4.787383162e-07);
   graph->SetPoint(78,9.399999878,4.787383162e-07);
   graph->SetPoint(79,9.400000122,4.787383162e-07);
   graph->SetPoint(80,9.699999878,4.787383162e-07);
   graph->SetPoint(81,9.700000122,4.787383162e-07);
   graph->SetPoint(82,9.999999878,4.787383162e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->SetMaximum(20750.09);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp250);
   
   graph->Draw("lf");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#992288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#992288");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,424.0190855);
   graph->SetPoint(4,-1.700000122,424.0190855);
   graph->SetPoint(5,-1.699999878,576.8755948);
   graph->SetPoint(6,-1.400000122,576.8755948);
   graph->SetPoint(7,-1.399999878,818.2214168);
   graph->SetPoint(8,-1.100000122,818.2214168);
   graph->SetPoint(9,-1.099999878,1388.296707);
   graph->SetPoint(10,-0.8000001224,1388.296707);
   graph->SetPoint(11,-0.7999998776,2358.413484);
   graph->SetPoint(12,-0.5000001224,2358.413484);
   graph->SetPoint(13,-0.4999998776,5141.375235);
   graph->SetPoint(14,-0.2000001224,5141.375235);
   graph->SetPoint(15,-0.1999998776,18844.81408);
   graph->SetPoint(16,0.09999987759,18844.81408);
   graph->SetPoint(17,0.1000001224,15289.93028);
   graph->SetPoint(18,0.3999998776,15289.93028);
   graph->SetPoint(19,0.4000001224,6092.317414);
   graph->SetPoint(20,0.6999998776,6092.317414);
   graph->SetPoint(21,0.7000001224,2453.854813);
   graph->SetPoint(22,0.9999998776,2453.854813);
   graph->SetPoint(23,1.000000122,981.7680873);
   graph->SetPoint(24,1.299999878,981.7680873);
   graph->SetPoint(25,1.300000122,423.6967154);
   graph->SetPoint(26,1.599999878,423.6967154);
   graph->SetPoint(27,1.600000122,141.6728774);
   graph->SetPoint(28,1.899999878,141.6728774);
   graph->SetPoint(29,1.900000122,41.47000116);
   graph->SetPoint(30,2.199999878,41.47000116);
   graph->SetPoint(31,2.200000122,6.60488819);
   graph->SetPoint(32,2.499999878,6.60488819);
   graph->SetPoint(33,2.500000122,4.185536497e-07);
   graph->SetPoint(34,2.799999878,4.185536497e-07);
   graph->SetPoint(35,2.800000122,4.185536497e-07);
   graph->SetPoint(36,3.099999878,4.185536497e-07);
   graph->SetPoint(37,3.100000122,4.185536497e-07);
   graph->SetPoint(38,3.399999878,4.185536497e-07);
   graph->SetPoint(39,3.400000122,4.185536497e-07);
   graph->SetPoint(40,3.699999878,4.185536497e-07);
   graph->SetPoint(41,3.700000122,4.185536497e-07);
   graph->SetPoint(42,3.999999878,4.185536497e-07);
   graph->SetPoint(43,4.000000122,4.185536497e-07);
   graph->SetPoint(44,4.299999878,4.185536497e-07);
   graph->SetPoint(45,4.300000122,4.185536497e-07);
   graph->SetPoint(46,4.599999878,4.185536497e-07);
   graph->SetPoint(47,4.600000122,4.185536497e-07);
   graph->SetPoint(48,4.899999878,4.185536497e-07);
   graph->SetPoint(49,4.900000122,4.185536497e-07);
   graph->SetPoint(50,5.199999878,4.185536497e-07);
   graph->SetPoint(51,5.200000122,4.185536497e-07);
   graph->SetPoint(52,5.499999878,4.185536497e-07);
   graph->SetPoint(53,5.500000122,4.185536497e-07);
   graph->SetPoint(54,5.799999878,4.185536497e-07);
   graph->SetPoint(55,5.800000122,4.185536497e-07);
   graph->SetPoint(56,6.099999878,4.185536497e-07);
   graph->SetPoint(57,6.100000122,4.185536497e-07);
   graph->SetPoint(58,6.399999878,4.185536497e-07);
   graph->SetPoint(59,6.400000122,4.185536497e-07);
   graph->SetPoint(60,6.699999878,4.185536497e-07);
   graph->SetPoint(61,6.700000122,4.185536497e-07);
   graph->SetPoint(62,6.999999878,4.185536497e-07);
   graph->SetPoint(63,7.000000122,4.185536497e-07);
   graph->SetPoint(64,7.299999878,4.185536497e-07);
   graph->SetPoint(65,7.300000122,4.185536497e-07);
   graph->SetPoint(66,7.599999878,4.185536497e-07);
   graph->SetPoint(67,7.600000122,4.185536497e-07);
   graph->SetPoint(68,7.899999878,4.185536497e-07);
   graph->SetPoint(69,7.900000122,4.185536497e-07);
   graph->SetPoint(70,8.199999878,4.185536497e-07);
   graph->SetPoint(71,8.200000122,4.185536497e-07);
   graph->SetPoint(72,8.499999878,4.185536497e-07);
   graph->SetPoint(73,8.500000122,4.185536497e-07);
   graph->SetPoint(74,8.799999878,4.185536497e-07);
   graph->SetPoint(75,8.800000122,4.185536497e-07);
   graph->SetPoint(76,9.099999878,4.185536497e-07);
   graph->SetPoint(77,9.100000122,4.185536497e-07);
   graph->SetPoint(78,9.399999878,4.185536497e-07);
   graph->SetPoint(79,9.400000122,4.185536497e-07);
   graph->SetPoint(80,9.699999878,4.185536497e-07);
   graph->SetPoint(81,9.700000122,4.185536497e-07);
   graph->SetPoint(82,9.999999878,4.185536497e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->SetMaximum(20729.3);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp351);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*comb*,*misID*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#332288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#332288");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,407.8324497);
   graph->SetPoint(4,-1.700000122,407.8324497);
   graph->SetPoint(5,-1.699999878,551.7241677);
   graph->SetPoint(6,-1.400000122,551.7241677);
   graph->SetPoint(7,-1.399999878,783.5753264);
   graph->SetPoint(8,-1.100000122,783.5753264);
   graph->SetPoint(9,-1.099999878,1339.912562);
   graph->SetPoint(10,-0.8000001224,1339.912562);
   graph->SetPoint(11,-0.7999998776,2266.16842);
   graph->SetPoint(12,-0.5000001224,2266.16842);
   graph->SetPoint(13,-0.4999998776,4993.801218);
   graph->SetPoint(14,-0.2000001224,4993.801218);
   graph->SetPoint(15,-0.1999998776,18504.38533);
   graph->SetPoint(16,0.09999987759,18504.38533);
   graph->SetPoint(17,0.1000001224,14598.32196);
   graph->SetPoint(18,0.3999998776,14598.32196);
   graph->SetPoint(19,0.4000001224,5558.599144);
   graph->SetPoint(20,0.6999998776,5558.599144);
   graph->SetPoint(21,0.7000001224,2178.973744);
   graph->SetPoint(22,0.9999998776,2178.973744);
   graph->SetPoint(23,1.000000122,857.2916128);
   graph->SetPoint(24,1.299999878,857.2916128);
   graph->SetPoint(25,1.300000122,367.999193);
   graph->SetPoint(26,1.599999878,367.999193);
   graph->SetPoint(27,1.600000122,122.4920851);
   graph->SetPoint(28,1.899999878,122.4920851);
   graph->SetPoint(29,1.900000122,36.22632052);
   graph->SetPoint(30,2.199999878,36.22632052);
   graph->SetPoint(31,2.200000122,6.228373337);
   graph->SetPoint(32,2.499999878,6.228373337);
   graph->SetPoint(33,2.500000122,1.093242518e-07);
   graph->SetPoint(34,2.799999878,1.093242518e-07);
   graph->SetPoint(35,2.800000122,1.093242518e-07);
   graph->SetPoint(36,3.099999878,1.093242518e-07);
   graph->SetPoint(37,3.100000122,1.093242518e-07);
   graph->SetPoint(38,3.399999878,1.093242518e-07);
   graph->SetPoint(39,3.400000122,1.093242518e-07);
   graph->SetPoint(40,3.699999878,1.093242518e-07);
   graph->SetPoint(41,3.700000122,1.093242518e-07);
   graph->SetPoint(42,3.999999878,1.093242518e-07);
   graph->SetPoint(43,4.000000122,1.093242518e-07);
   graph->SetPoint(44,4.299999878,1.093242518e-07);
   graph->SetPoint(45,4.300000122,1.093242518e-07);
   graph->SetPoint(46,4.599999878,1.093242518e-07);
   graph->SetPoint(47,4.600000122,1.093242518e-07);
   graph->SetPoint(48,4.899999878,1.093242518e-07);
   graph->SetPoint(49,4.900000122,1.093242518e-07);
   graph->SetPoint(50,5.199999878,1.093242518e-07);
   graph->SetPoint(51,5.200000122,1.093242518e-07);
   graph->SetPoint(52,5.499999878,1.093242518e-07);
   graph->SetPoint(53,5.500000122,1.093242518e-07);
   graph->SetPoint(54,5.799999878,1.093242518e-07);
   graph->SetPoint(55,5.800000122,1.093242518e-07);
   graph->SetPoint(56,6.099999878,1.093242518e-07);
   graph->SetPoint(57,6.100000122,1.093242518e-07);
   graph->SetPoint(58,6.399999878,1.093242518e-07);
   graph->SetPoint(59,6.400000122,1.093242518e-07);
   graph->SetPoint(60,6.699999878,1.093242518e-07);
   graph->SetPoint(61,6.700000122,1.093242518e-07);
   graph->SetPoint(62,6.999999878,1.093242518e-07);
   graph->SetPoint(63,7.000000122,1.093242518e-07);
   graph->SetPoint(64,7.299999878,1.093242518e-07);
   graph->SetPoint(65,7.300000122,1.093242518e-07);
   graph->SetPoint(66,7.599999878,1.093242518e-07);
   graph->SetPoint(67,7.600000122,1.093242518e-07);
   graph->SetPoint(68,7.899999878,1.093242518e-07);
   graph->SetPoint(69,7.900000122,1.093242518e-07);
   graph->SetPoint(70,8.199999878,1.093242518e-07);
   graph->SetPoint(71,8.200000122,1.093242518e-07);
   graph->SetPoint(72,8.499999878,1.093242518e-07);
   graph->SetPoint(73,8.500000122,1.093242518e-07);
   graph->SetPoint(74,8.799999878,1.093242518e-07);
   graph->SetPoint(75,8.800000122,1.093242518e-07);
   graph->SetPoint(76,9.099999878,1.093242518e-07);
   graph->SetPoint(77,9.100000122,1.093242518e-07);
   graph->SetPoint(78,9.399999878,1.093242518e-07);
   graph->SetPoint(79,9.400000122,1.093242518e-07);
   graph->SetPoint(80,9.699999878,1.093242518e-07);
   graph->SetPoint(81,9.700000122,1.093242518e-07);
   graph->SetPoint(82,9.999999878,1.093242518e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->SetMaximum(20354.82);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp452);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ddcc77");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ddcc77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,60.78598716);
   graph->SetPoint(4,-1.700000122,60.78598716);
   graph->SetPoint(5,-1.699999878,60.33284888);
   graph->SetPoint(6,-1.400000122,60.33284888);
   graph->SetPoint(7,-1.399999878,72.74245428);
   graph->SetPoint(8,-1.100000122,72.74245428);
   graph->SetPoint(9,-1.099999878,100.830254);
   graph->SetPoint(10,-0.8000001224,100.830254);
   graph->SetPoint(11,-0.7999998776,126.8276732);
   graph->SetPoint(12,-0.5000001224,126.8276732);
   graph->SetPoint(13,-0.4999998776,259.8860879);
   graph->SetPoint(14,-0.2000001224,259.8860879);
   graph->SetPoint(15,-0.1999998776,681.4587304);
   graph->SetPoint(16,0.09999987759,681.4587304);
   graph->SetPoint(17,0.1000001224,456.4304683);
   graph->SetPoint(18,0.3999998776,456.4304683);
   graph->SetPoint(19,0.4000001224,224.1013935);
   graph->SetPoint(20,0.6999998776,224.1013935);
   graph->SetPoint(21,0.7000001224,122.4958885);
   graph->SetPoint(22,0.9999998776,122.4958885);
   graph->SetPoint(23,1.000000122,57.72105507);
   graph->SetPoint(24,1.299999878,57.72105507);
   graph->SetPoint(25,1.300000122,40.93189446);
   graph->SetPoint(26,1.599999878,40.93189446);
   graph->SetPoint(27,1.600000122,20.32534145);
   graph->SetPoint(28,1.899999878,20.32534145);
   graph->SetPoint(29,1.900000122,6.864454188);
   graph->SetPoint(30,2.199999878,6.864454188);
   graph->SetPoint(31,2.200000122,3.17485306);
   graph->SetPoint(32,2.499999878,3.17485306);
   graph->SetPoint(33,2.500000122,1.093242518e-07);
   graph->SetPoint(34,2.799999878,1.093242518e-07);
   graph->SetPoint(35,2.800000122,1.093242518e-07);
   graph->SetPoint(36,3.099999878,1.093242518e-07);
   graph->SetPoint(37,3.100000122,1.093242518e-07);
   graph->SetPoint(38,3.399999878,1.093242518e-07);
   graph->SetPoint(39,3.400000122,1.093242518e-07);
   graph->SetPoint(40,3.699999878,1.093242518e-07);
   graph->SetPoint(41,3.700000122,1.093242518e-07);
   graph->SetPoint(42,3.999999878,1.093242518e-07);
   graph->SetPoint(43,4.000000122,1.093242518e-07);
   graph->SetPoint(44,4.299999878,1.093242518e-07);
   graph->SetPoint(45,4.300000122,1.093242518e-07);
   graph->SetPoint(46,4.599999878,1.093242518e-07);
   graph->SetPoint(47,4.600000122,1.093242518e-07);
   graph->SetPoint(48,4.899999878,1.093242518e-07);
   graph->SetPoint(49,4.900000122,1.093242518e-07);
   graph->SetPoint(50,5.199999878,1.093242518e-07);
   graph->SetPoint(51,5.200000122,1.093242518e-07);
   graph->SetPoint(52,5.499999878,1.093242518e-07);
   graph->SetPoint(53,5.500000122,1.093242518e-07);
   graph->SetPoint(54,5.799999878,1.093242518e-07);
   graph->SetPoint(55,5.800000122,1.093242518e-07);
   graph->SetPoint(56,6.099999878,1.093242518e-07);
   graph->SetPoint(57,6.100000122,1.093242518e-07);
   graph->SetPoint(58,6.399999878,1.093242518e-07);
   graph->SetPoint(59,6.400000122,1.093242518e-07);
   graph->SetPoint(60,6.699999878,1.093242518e-07);
   graph->SetPoint(61,6.700000122,1.093242518e-07);
   graph->SetPoint(62,6.999999878,1.093242518e-07);
   graph->SetPoint(63,7.000000122,1.093242518e-07);
   graph->SetPoint(64,7.299999878,1.093242518e-07);
   graph->SetPoint(65,7.300000122,1.093242518e-07);
   graph->SetPoint(66,7.599999878,1.093242518e-07);
   graph->SetPoint(67,7.600000122,1.093242518e-07);
   graph->SetPoint(68,7.899999878,1.093242518e-07);
   graph->SetPoint(69,7.900000122,1.093242518e-07);
   graph->SetPoint(70,8.199999878,1.093242518e-07);
   graph->SetPoint(71,8.200000122,1.093242518e-07);
   graph->SetPoint(72,8.499999878,1.093242518e-07);
   graph->SetPoint(73,8.500000122,1.093242518e-07);
   graph->SetPoint(74,8.799999878,1.093242518e-07);
   graph->SetPoint(75,8.800000122,1.093242518e-07);
   graph->SetPoint(76,9.099999878,1.093242518e-07);
   graph->SetPoint(77,9.100000122,1.093242518e-07);
   graph->SetPoint(78,9.399999878,1.093242518e-07);
   graph->SetPoint(79,9.400000122,1.093242518e-07);
   graph->SetPoint(80,9.699999878,1.093242518e-07);
   graph->SetPoint(81,9.700000122,1.093242518e-07);
   graph->SetPoint(82,9.999999878,1.093242518e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->SetMaximum(749.6046);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp553);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee7722");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3001);

   ci = TColor::GetColor("#ddcc77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,9.775550568);
   graph->SetPoint(4,-1.700000122,9.775550568);
   graph->SetPoint(5,-1.699999878,9.652299219);
   graph->SetPoint(6,-1.400000122,9.652299219);
   graph->SetPoint(7,-1.399999878,19.51855939);
   graph->SetPoint(8,-1.100000122,19.51855939);
   graph->SetPoint(9,-1.099999878,26.24185838);
   graph->SetPoint(10,-0.8000001224,26.24185838);
   graph->SetPoint(11,-0.7999998776,35.34022499);
   graph->SetPoint(12,-0.5000001224,35.34022499);
   graph->SetPoint(13,-0.4999998776,70.84360072);
   graph->SetPoint(14,-0.2000001224,70.84360072);
   graph->SetPoint(15,-0.1999998776,317.7755779);
   graph->SetPoint(16,0.09999987759,317.7755779);
   graph->SetPoint(17,0.1000001224,203.5310632);
   graph->SetPoint(18,0.3999998776,203.5310632);
   graph->SetPoint(19,0.4000001224,98.60924767);
   graph->SetPoint(20,0.6999998776,98.60924767);
   graph->SetPoint(21,0.7000001224,54.09221635);
   graph->SetPoint(22,0.9999998776,54.09221635);
   graph->SetPoint(23,1.000000122,32.84008407);
   graph->SetPoint(24,1.299999878,32.84008407);
   graph->SetPoint(25,1.300000122,21.04986418);
   graph->SetPoint(26,1.599999878,21.04986418);
   graph->SetPoint(27,1.600000122,11.655076);
   graph->SetPoint(28,1.899999878,11.655076);
   graph->SetPoint(29,1.900000122,4.069690275);
   graph->SetPoint(30,2.199999878,4.069690275);
   graph->SetPoint(31,2.200000122,1.212680915);
   graph->SetPoint(32,2.499999878,1.212680915);
   graph->SetPoint(33,2.500000122,4.623899001e-08);
   graph->SetPoint(34,2.799999878,4.623899001e-08);
   graph->SetPoint(35,2.800000122,4.623899001e-08);
   graph->SetPoint(36,3.099999878,4.623899001e-08);
   graph->SetPoint(37,3.100000122,4.623899001e-08);
   graph->SetPoint(38,3.399999878,4.623899001e-08);
   graph->SetPoint(39,3.400000122,4.623899001e-08);
   graph->SetPoint(40,3.699999878,4.623899001e-08);
   graph->SetPoint(41,3.700000122,4.623899001e-08);
   graph->SetPoint(42,3.999999878,4.623899001e-08);
   graph->SetPoint(43,4.000000122,4.623899001e-08);
   graph->SetPoint(44,4.299999878,4.623899001e-08);
   graph->SetPoint(45,4.300000122,4.623899001e-08);
   graph->SetPoint(46,4.599999878,4.623899001e-08);
   graph->SetPoint(47,4.600000122,4.623899001e-08);
   graph->SetPoint(48,4.899999878,4.623899001e-08);
   graph->SetPoint(49,4.900000122,4.623899001e-08);
   graph->SetPoint(50,5.199999878,4.623899001e-08);
   graph->SetPoint(51,5.200000122,4.623899001e-08);
   graph->SetPoint(52,5.499999878,4.623899001e-08);
   graph->SetPoint(53,5.500000122,4.623899001e-08);
   graph->SetPoint(54,5.799999878,4.623899001e-08);
   graph->SetPoint(55,5.800000122,4.623899001e-08);
   graph->SetPoint(56,6.099999878,4.623899001e-08);
   graph->SetPoint(57,6.100000122,4.623899001e-08);
   graph->SetPoint(58,6.399999878,4.623899001e-08);
   graph->SetPoint(59,6.400000122,4.623899001e-08);
   graph->SetPoint(60,6.699999878,4.623899001e-08);
   graph->SetPoint(61,6.700000122,4.623899001e-08);
   graph->SetPoint(62,6.999999878,4.623899001e-08);
   graph->SetPoint(63,7.000000122,4.623899001e-08);
   graph->SetPoint(64,7.299999878,4.623899001e-08);
   graph->SetPoint(65,7.300000122,4.623899001e-08);
   graph->SetPoint(66,7.599999878,4.623899001e-08);
   graph->SetPoint(67,7.600000122,4.623899001e-08);
   graph->SetPoint(68,7.899999878,4.623899001e-08);
   graph->SetPoint(69,7.900000122,4.623899001e-08);
   graph->SetPoint(70,8.199999878,4.623899001e-08);
   graph->SetPoint(71,8.200000122,4.623899001e-08);
   graph->SetPoint(72,8.499999878,4.623899001e-08);
   graph->SetPoint(73,8.500000122,4.623899001e-08);
   graph->SetPoint(74,8.799999878,4.623899001e-08);
   graph->SetPoint(75,8.800000122,4.623899001e-08);
   graph->SetPoint(76,9.099999878,4.623899001e-08);
   graph->SetPoint(77,9.100000122,4.623899001e-08);
   graph->SetPoint(78,9.399999878,4.623899001e-08);
   graph->SetPoint(79,9.400000122,4.623899001e-08);
   graph->SetPoint(80,9.699999878,4.623899001e-08);
   graph->SetPoint(81,9.700000122,4.623899001e-08);
   graph->SetPoint(82,9.999999878,4.623899001e-08);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->SetMaximum(349.5531);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp654);
   
   graph->Draw("f");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > -0.400000 && obs_z_Dstmu_kinematic < 2.850000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_x_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.4);
   grae->SetPoint(0,-1.85,432);
   grae->SetPointError(0,0.15,0.15,20.29062,21.29062);
   grae->SetPoint(1,-1.55,597);
   grae->SetPointError(1,0.15,0.15,23.9387,24.9387);
   grae->SetPoint(2,-1.25,860);
   grae->SetPointError(2,0.15,0.15,28.83002,29.83002);
   grae->SetPoint(3,-0.95,1368);
   grae->SetPointError(3,0.15,0.15,36.48986,37.48986);
   grae->SetPoint(4,-0.65,2368);
   grae->SetPointError(4,0.15,0.15,48.16467,49.16467);
   grae->SetPoint(5,-0.35,5279);
   grae->SetPointError(5,0.15,0.15,72.15845,73.15845);
   grae->SetPoint(6,-0.05,18641);
   grae->SetPointError(6,0.15,0.15,136.033,137.033);
   grae->SetPoint(7,0.25,15592);
   grae->SetPointError(7,0.15,0.15,124.3689,125.3689);
   grae->SetPoint(8,0.55,6168);
   grae->SetPointError(8,0.15,0.15,78.03821,79.03821);
   grae->SetPoint(9,0.85,2418);
   grae->SetPointError(9,0.15,0.15,48.67571,49.67571);
   grae->SetPoint(10,1.15,1014);
   grae->SetPointError(10,0.15,0.15,31.34729,32.34729);
   grae->SetPoint(11,1.45,433);
   grae->SetPointError(11,0.15,0.15,20.31466,21.31466);
   grae->SetPoint(12,1.75,148);
   grae->SetPointError(12,0.15,0.15,11.6758,12.6758);
   grae->SetPoint(13,2.05,45);
   grae->SetPointError(13,0.15,0.15,6.683179,7.757905);
   grae->SetPoint(14,2.35,6);
   grae->SetPointError(14,0.15,0.15,2.379931,3.583642);
   grae->SetPoint(15,2.65,0);
   grae->SetPointError(15,0.15,0.15,0,1.147874);
   grae->SetPoint(16,2.95,0);
   grae->SetPointError(16,0.15,0.15,0,1.147874);
   grae->SetPoint(17,3.25,0);
   grae->SetPointError(17,0.15,0.15,0,1.147874);
   grae->SetPoint(18,3.55,0);
   grae->SetPointError(18,0.15,0.15,0,1.147874);
   grae->SetPoint(19,3.85,0);
   grae->SetPointError(19,0.15,0.15,0,1.147874);
   grae->SetPoint(20,4.15,0);
   grae->SetPointError(20,0.15,0.15,0,1.147874);
   grae->SetPoint(21,4.45,0);
   grae->SetPointError(21,0.15,0.15,0,1.147874);
   grae->SetPoint(22,4.75,0);
   grae->SetPointError(22,0.15,0.15,0,1.147874);
   grae->SetPoint(23,5.05,0);
   grae->SetPointError(23,0.15,0.15,0,1.147874);
   grae->SetPoint(24,5.35,0);
   grae->SetPointError(24,0.15,0.15,0,1.147874);
   grae->SetPoint(25,5.65,0);
   grae->SetPointError(25,0.15,0.15,0,1.147874);
   grae->SetPoint(26,5.95,0);
   grae->SetPointError(26,0.15,0.15,0,1.147874);
   grae->SetPoint(27,6.25,0);
   grae->SetPointError(27,0.15,0.15,0,1.147874);
   grae->SetPoint(28,6.55,0);
   grae->SetPointError(28,0.15,0.15,0,1.147874);
   grae->SetPoint(29,6.85,0);
   grae->SetPointError(29,0.15,0.15,0,1.147874);
   grae->SetPoint(30,7.15,0);
   grae->SetPointError(30,0.15,0.15,0,1.147874);
   grae->SetPoint(31,7.45,0);
   grae->SetPointError(31,0.15,0.15,0,1.147874);
   grae->SetPoint(32,7.75,0);
   grae->SetPointError(32,0.15,0.15,0,1.147874);
   grae->SetPoint(33,8.05,0);
   grae->SetPointError(33,0.15,0.15,0,1.147874);
   grae->SetPoint(34,8.35,0);
   grae->SetPointError(34,0.15,0.15,0,1.147874);
   grae->SetPoint(35,8.65,0);
   grae->SetPointError(35,0.15,0.15,0,1.147874);
   grae->SetPoint(36,8.95,0);
   grae->SetPointError(36,0.15,0.15,0,1.147874);
   grae->SetPoint(37,9.25,0);
   grae->SetPointError(37,0.15,0.15,0,1.147874);
   grae->SetPoint(38,9.55,0);
   grae->SetPointError(38,0.15,0.15,0,1.147874);
   grae->SetPoint(39,9.85,0);
   grae->SetPointError(39,0.15,0.15,0,1.147874);
   
   TH1F *Graph_Graph_h_obsData_Cut327 = new TH1F("Graph_Graph_h_obsData_Cut327","Histogram of obsData_plot__obs_x_Dstmu_kinematic",100,-3.2,11.2);
   Graph_Graph_h_obsData_Cut327->SetMinimum(0);
   Graph_Graph_h_obsData_Cut327->SetMaximum(20655.84);
   Graph_Graph_h_obsData_Cut327->SetDirectory(0);
   Graph_Graph_h_obsData_Cut327->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut327->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut327->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut327->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut327->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut327->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut327->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut327->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut327->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut327->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut327->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut327->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut327->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut327->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut327);
   
   grae->Draw("pz");
   
   TH1D *frame_92e5af0__36 = new TH1D("frame_92e5af0__36","#minus0.40 < q^{2} < 2.85 GeV^{2}/c^{4}",40,-2,10);
   frame_92e5af0__36->SetBinContent(1,19810.27);
   frame_92e5af0__36->SetMinimum(0.0001);
   frame_92e5af0__36->SetMaximum(21395.09);
   frame_92e5af0__36->SetEntries(2);
   frame_92e5af0__36->SetDirectory(0);
   frame_92e5af0__36->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_92e5af0__36->SetLineColor(ci);
   frame_92e5af0__36->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_92e5af0__36->GetXaxis()->SetLabelFont(132);
   frame_92e5af0__36->GetXaxis()->SetLabelSize(0.1002857);
   frame_92e5af0__36->GetXaxis()->SetTitleSize(0.1002857);
   frame_92e5af0__36->GetXaxis()->SetTitleOffset(0.9);
   frame_92e5af0__36->GetXaxis()->SetTitleFont(132);
   frame_92e5af0__36->GetYaxis()->SetNdivisions(506);
   frame_92e5af0__36->GetYaxis()->SetLabelFont(132);
   frame_92e5af0__36->GetYaxis()->SetLabelSize(0.1002857);
   frame_92e5af0__36->GetYaxis()->SetTitleSize(0.1002857);
   frame_92e5af0__36->GetYaxis()->SetTitleOffset(0.95);
   frame_92e5af0__36->GetYaxis()->SetTitleFont(132);
   frame_92e5af0__36->GetZaxis()->SetLabelFont(132);
   frame_92e5af0__36->GetZaxis()->SetLabelSize(0.035);
   frame_92e5af0__36->GetZaxis()->SetTitleSize(0.035);
   frame_92e5af0__36->GetZaxis()->SetTitleFont(132);
   frame_92e5af0__36->Draw("AXISSAME");
      tex = new TLatex(8.7,19683.48,"LHCb");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.1002857);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.2920134,0.8456401,0.7079866,0.97,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(132);
   text = pt->AddText("#minus0.40 < q^{2} < 2.85 GeV^{2}/c^{4}");
   pt->Draw();
   toppad_0->Modified();
   c2_1->cd();
      tex = new TLatex(0.01,0.99,"Candidates / (0.3 GeV^{2}/c^{4})");
   tex->SetTextAlign(33);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   c2_1->Modified();
   c2->cd();
  
// ------------>Primitives in pad: c2_3
   c2_3 = new TPad("c2_3", "c2_3",0,0.5000369,0.5,0.7475554);
   c2_3->Draw();
   c2_3->cd();
   c2_3->Range(0,0,1,1);
   c2_3->SetFillColor(0);
   c2_3->SetBorderMode(0);
   c2_3->SetBorderSize(2);
   c2_3->SetLeftMargin(0);
   c2_3->SetRightMargin(0);
   c2_3->SetTopMargin(0);
   c2_3->SetBottomMargin(0);
   c2_3->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottompad_1
   bottompad_1 = new TPad("bottompad_1", "bottompad_1",0,0,1,0.3);
   bottompad_1->Draw();
   bottompad_1->cd();
   bottompad_1->Range(-4.769231,-13.5,10.61538,4.5);
   bottompad_1->SetFillColor(0);
   bottompad_1->SetFillStyle(4000);
   bottompad_1->SetBorderMode(0);
   bottompad_1->SetBorderSize(2);
   bottompad_1->SetGridy();
   bottompad_1->SetTickx(1);
   bottompad_1->SetTicky(1);
   bottompad_1->SetLeftMargin(0.18);
   bottompad_1->SetRightMargin(0.04);
   bottompad_1->SetTopMargin(0);
   bottompad_1->SetBottomMargin(0.5);
   bottompad_1->SetFrameBorderMode(0);
   bottompad_1->SetFrameBorderMode(0);
   
   TH1D *frame_931fff0__37 = new TH1D("frame_931fff0__37","",40,-2,10);
   frame_931fff0__37->SetBinContent(1,4.134337);
   frame_931fff0__37->SetMinimum(-4.5);
   frame_931fff0__37->SetMaximum(4.5);
   frame_931fff0__37->SetEntries(1);
   frame_931fff0__37->SetDirectory(0);
   frame_931fff0__37->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_931fff0__37->SetLineColor(ci);
   frame_931fff0__37->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_931fff0__37->GetXaxis()->SetLabelFont(132);
   frame_931fff0__37->GetXaxis()->SetLabelSize(0.242);
   frame_931fff0__37->GetXaxis()->SetTitleSize(0.264);
   frame_931fff0__37->GetXaxis()->SetTickLength(0.1);
   frame_931fff0__37->GetXaxis()->SetTitleOffset(0.78);
   frame_931fff0__37->GetXaxis()->SetTitleFont(132);
   frame_931fff0__37->GetYaxis()->SetTitle("Pulls");
   frame_931fff0__37->GetYaxis()->SetNdivisions(205);
   frame_931fff0__37->GetYaxis()->SetLabelFont(132);
   frame_931fff0__37->GetYaxis()->SetLabelOffset(99);
   frame_931fff0__37->GetYaxis()->SetLabelSize(0.242);
   frame_931fff0__37->GetYaxis()->SetTitleSize(0.242);
   frame_931fff0__37->GetYaxis()->SetTickLength(0.05);
   frame_931fff0__37->GetYaxis()->SetTitleOffset(0.2);
   frame_931fff0__37->GetYaxis()->SetTitleFont(132);
   frame_931fff0__37->GetZaxis()->SetLabelFont(132);
   frame_931fff0__37->GetZaxis()->SetLabelSize(0.035);
   frame_931fff0__37->GetZaxis()->SetTitleSize(0.035);
   frame_931fff0__37->GetZaxis()->SetTitleFont(132);
   frame_931fff0__37->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("pull_h_obsData_Cut[obs_z_Dstmu_kinematic > 2.850000 && obs_z_Dstmu_kinematic < 6.100000 && channelCat==0]_model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   grae->SetTitle("Pull of Histogram of obsData_plot__obs_x_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,-1.85,1.377039);
   grae->SetPointError(0,0,0,1,1.039937);
   grae->SetPoint(1,-1.55,0.5786048);
   grae->SetPointError(1,0,0,1,1.03337);
   grae->SetPoint(2,-1.25,-1.533915);
   grae->SetPointError(2,0,0,0.9725636,1);
   grae->SetPoint(3,-0.95,-1.367601);
   grae->SetPointError(3,0,0,0.9781404,1);
   grae->SetPoint(4,-0.65,-1.557863);
   grae->SetPointError(4,0,0,0.9835954,1);
   grae->SetPoint(5,-0.35,0.99346);
   grae->SetPointError(5,0,0,1,1.011196);
   grae->SetPoint(6,-0.05,0.8797027);
   grae->SetPointError(6,0,0,1,1.00674);
   grae->SetPoint(7,0.25,2.537481);
   grae->SetPointError(7,0,0,1,1.006073);
   grae->SetPoint(8,0.55,0.2331596);
   grae->SetPointError(8,0,0,1,1.006881);
   grae->SetPoint(9,0.85,-0.4818293);
   grae->SetPointError(9,0,0,0.9921586,1);
   grae->SetPoint(10,1.15,-2.647621);
   grae->SetPointError(10,0,0,0.9908807,1);
   grae->SetPoint(11,1.45,1.051515);
   grae->SetPointError(11,0,0,1,1.010526);
   grae->SetPoint(12,1.75,-1.074237);
   grae->SetPointError(12,0,0,0.9878951,1);
   grae->SetPoint(13,2.05,-1.932275);
   grae->SetPointError(13,0,0,0.9858432,1);
   grae->SetPoint(14,2.35,-1.278773);
   grae->SetPointError(14,0,0,0.9834625,1);
   grae->SetPoint(15,2.65,-1.396609);
   grae->SetPointError(15,0,0,0.9800202,1);
   grae->SetPoint(16,2.95,-0.1837295);
   grae->SetPointError(16,0,0,0.9767823,1);
   grae->SetPoint(17,3.25,0.513471);
   grae->SetPointError(17,0,0,1,1.028734);
   grae->SetPoint(18,3.55,-1.445774);
   grae->SetPointError(18,0,0,0.965724,1);
   grae->SetPoint(19,3.85,-2.381501);
   grae->SetPointError(19,0,0,0.9569765,1);
   grae->SetPoint(20,4.15,-0.7762994);
   grae->SetPointError(20,0,0,0.9464461,1);
   grae->SetPoint(21,4.45,0.4097299);
   grae->SetPointError(21,0,0,1,1.072143);
   grae->SetPoint(22,4.75,-1.147138);
   grae->SetPointError(22,0,0,0.9009789,1);
   grae->SetPoint(23,5.05,0.4206993);
   grae->SetPointError(23,0,0,1,1.171366);
   grae->SetPoint(24,5.35,0.3331531);
   grae->SetPointError(24,0,0,1,1.372586);
   grae->SetPoint(25,5.65,0.9844648);
   grae->SetPointError(25,0,0,1,2.779737);
   grae->SetPoint(26,5.95,-4.17065e-07);
   grae->SetPointError(26,0,0,0,1);
   grae->SetPoint(27,6.25,-4.17065e-07);
   grae->SetPointError(27,0,0,0,1);
   grae->SetPoint(28,6.55,-4.17065e-07);
   grae->SetPointError(28,0,0,0,1);
   grae->SetPoint(29,6.85,-4.17065e-07);
   grae->SetPointError(29,0,0,0,1);
   grae->SetPoint(30,7.15,-4.17065e-07);
   grae->SetPointError(30,0,0,0,1);
   grae->SetPoint(31,7.45,-4.17065e-07);
   grae->SetPointError(31,0,0,0,1);
   grae->SetPoint(32,7.75,-4.17065e-07);
   grae->SetPointError(32,0,0,0,1);
   grae->SetPoint(33,8.05,-4.17065e-07);
   grae->SetPointError(33,0,0,0,1);
   grae->SetPoint(34,8.35,-4.17065e-07);
   grae->SetPointError(34,0,0,0,1);
   grae->SetPoint(35,8.65,-4.17065e-07);
   grae->SetPointError(35,0,0,0,1);
   grae->SetPoint(36,8.95,-4.17065e-07);
   grae->SetPointError(36,0,0,0,1);
   grae->SetPoint(37,9.25,-4.17065e-07);
   grae->SetPointError(37,0,0,0,1);
   grae->SetPoint(38,9.55,-4.17065e-07);
   grae->SetPointError(38,0,0,0,1);
   grae->SetPoint(39,9.85,-4.17065e-07);
   grae->SetPointError(39,0,0,0,1);
   
   TH1F *Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428 = new TH1F("Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428","Pull of Histogram of obsData_plot__obs_x_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel",100,-3.02,11.02);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->SetMinimum(-4.378772);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->SetMaximum(4.504472);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->SetDirectory(0);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->SetLineColor(ci);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->GetYaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm428);
   
   grae->Draw("b");
   
   TH1D *frame_931fff0__38 = new TH1D("frame_931fff0__38","",40,-2,10);
   frame_931fff0__38->SetBinContent(1,4.134337);
   frame_931fff0__38->SetMinimum(-4.5);
   frame_931fff0__38->SetMaximum(4.5);
   frame_931fff0__38->SetEntries(1);
   frame_931fff0__38->SetDirectory(0);
   frame_931fff0__38->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_931fff0__38->SetLineColor(ci);
   frame_931fff0__38->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_931fff0__38->GetXaxis()->SetLabelFont(132);
   frame_931fff0__38->GetXaxis()->SetLabelSize(0.242);
   frame_931fff0__38->GetXaxis()->SetTitleSize(0.264);
   frame_931fff0__38->GetXaxis()->SetTickLength(0.1);
   frame_931fff0__38->GetXaxis()->SetTitleOffset(0.78);
   frame_931fff0__38->GetXaxis()->SetTitleFont(132);
   frame_931fff0__38->GetYaxis()->SetTitle("Pulls");
   frame_931fff0__38->GetYaxis()->SetNdivisions(205);
   frame_931fff0__38->GetYaxis()->SetLabelFont(132);
   frame_931fff0__38->GetYaxis()->SetLabelOffset(99);
   frame_931fff0__38->GetYaxis()->SetLabelSize(0.242);
   frame_931fff0__38->GetYaxis()->SetTitleSize(0.242);
   frame_931fff0__38->GetYaxis()->SetTickLength(0.05);
   frame_931fff0__38->GetYaxis()->SetTitleOffset(0.2);
   frame_931fff0__38->GetYaxis()->SetTitleFont(132);
   frame_931fff0__38->GetZaxis()->SetLabelFont(132);
   frame_931fff0__38->GetZaxis()->SetLabelSize(0.035);
   frame_931fff0__38->GetZaxis()->SetTitleSize(0.035);
   frame_931fff0__38->GetZaxis()->SetTitleFont(132);
   frame_931fff0__38->Draw("AXISSAME");
      tex = new TLatex(-2.25,-2,"-2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-2.2275,2," 2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis19[41] = {-2, -1.7, -1.4, -1.1, -0.8, -0.5, -0.2, 0.1, 0.4, 0.7, 1, 1.3, 1.6, 1.9, 2.2, 2.5, 2.8, 3.1, 3.4, 3.7, 4, 4.3, 4.6, 4.9, 5.2, 5.5, 5.8, 6.1, 6.4, 6.7, 7, 7.3, 7.6, 7.9, 8.2, 8.5, 8.8, 9.1, 9.4, 9.7, 10}; 
   
   TH1D *errors_plus_bin_1 = new TH1D("errors_plus_bin_1","h_MCcomb",40, xAxis19);
   errors_plus_bin_1->SetBinContent(1,0.8096269);
   errors_plus_bin_1->SetBinContent(2,0.8270463);
   errors_plus_bin_1->SetBinContent(3,0.8569381);
   errors_plus_bin_1->SetBinContent(4,0.8480886);
   errors_plus_bin_1->SetBinContent(5,0.8538961);
   errors_plus_bin_1->SetBinContent(6,0.8413036);
   errors_plus_bin_1->SetBinContent(7,0.849232);
   errors_plus_bin_1->SetBinContent(8,0.8349938);
   errors_plus_bin_1->SetBinContent(9,0.8286416);
   errors_plus_bin_1->SetBinContent(10,0.8205005);
   errors_plus_bin_1->SetBinContent(11,0.8162408);
   errors_plus_bin_1->SetBinContent(12,0.7870297);
   errors_plus_bin_1->SetBinContent(13,0.7901786);
   errors_plus_bin_1->SetBinContent(14,0.7789015);
   errors_plus_bin_1->SetBinContent(15,0.7581423);
   errors_plus_bin_1->SetBinContent(16,0.7399676);
   errors_plus_bin_1->SetBinContent(17,0.7186237);
   errors_plus_bin_1->SetBinContent(18,0.6991452);
   errors_plus_bin_1->SetBinContent(19,0.7082957);
   errors_plus_bin_1->SetBinContent(20,0.7150649);
   errors_plus_bin_1->SetBinContent(21,0.7166298);
   errors_plus_bin_1->SetBinContent(22,0.7084555);
   errors_plus_bin_1->SetBinContent(23,0.8285736);
   errors_plus_bin_1->SetBinContent(24,1.019525);
   errors_plus_bin_1->SetBinContent(25,1.835822);
   errors_plus_bin_1->SetBinContent(26,5.745403);
   errors_plus_bin_1->SetBinError(0,5.830952);
   errors_plus_bin_1->SetBinError(1,20.67325);
   errors_plus_bin_1->SetBinError(2,25.19439);
   errors_plus_bin_1->SetBinError(3,30.80213);
   errors_plus_bin_1->SetBinError(4,38.37074);
   errors_plus_bin_1->SetBinError(5,51.62365);
   errors_plus_bin_1->SetBinError(6,75.56293);
   errors_plus_bin_1->SetBinError(7,126.4215);
   errors_plus_bin_1->SetBinError(8,137.9105);
   errors_plus_bin_1->SetBinError(9,120.8397);
   errors_plus_bin_1->SetBinError(10,104.2262);
   errors_plus_bin_1->SetBinError(11,89.09746);
   errors_plus_bin_1->SetBinError(12,75.16443);
   errors_plus_bin_1->SetBinError(13,64.88132);
   errors_plus_bin_1->SetBinError(14,54.62871);
   errors_plus_bin_1->SetBinError(15,45.46326);
   errors_plus_bin_1->SetBinError(16,36.66388);
   errors_plus_bin_1->SetBinError(17,30.59008);
   errors_plus_bin_1->SetBinError(18,24.67894);
   errors_plus_bin_1->SetBinError(19,20.30722);
   errors_plus_bin_1->SetBinError(20,16.25888);
   errors_plus_bin_1->SetBinError(21,13.01823);
   errors_plus_bin_1->SetBinError(22,10.16825);
   errors_plus_bin_1->SetBinError(23,7.947399);
   errors_plus_bin_1->SetBinError(24,6.448044);
   errors_plus_bin_1->SetBinError(25,5.805379);
   errors_plus_bin_1->SetBinError(26,5.745403);
   errors_plus_bin_1->SetBinError(27,5.830952);
   errors_plus_bin_1->SetBinError(28,5.830952);
   errors_plus_bin_1->SetBinError(29,5.830952);
   errors_plus_bin_1->SetBinError(30,5.830952);
   errors_plus_bin_1->SetBinError(31,5.830952);
   errors_plus_bin_1->SetBinError(32,5.830952);
   errors_plus_bin_1->SetBinError(33,5.830952);
   errors_plus_bin_1->SetBinError(34,5.830952);
   errors_plus_bin_1->SetBinError(35,5.830952);
   errors_plus_bin_1->SetBinError(36,5.830952);
   errors_plus_bin_1->SetBinError(37,5.830952);
   errors_plus_bin_1->SetBinError(38,5.830952);
   errors_plus_bin_1->SetBinError(39,5.830952);
   errors_plus_bin_1->SetBinError(40,5.830952);
   errors_plus_bin_1->SetBinError(41,5.830952);
   errors_plus_bin_1->SetEntries(40);

   ci = TColor::GetColor("#0000ff");
   errors_plus_bin_1->SetFillColor(ci);
   errors_plus_bin_1->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   errors_plus_bin_1->SetLineColor(ci);
   errors_plus_bin_1->GetXaxis()->SetLabelFont(42);
   errors_plus_bin_1->GetXaxis()->SetLabelSize(0.035);
   errors_plus_bin_1->GetXaxis()->SetTitleSize(0.035);
   errors_plus_bin_1->GetXaxis()->SetTitleFont(42);
   errors_plus_bin_1->GetYaxis()->SetLabelFont(132);
   errors_plus_bin_1->GetYaxis()->SetLabelSize(0.035);
   errors_plus_bin_1->GetYaxis()->SetTitleSize(0.035);
   errors_plus_bin_1->GetYaxis()->SetTitleFont(132);
   errors_plus_bin_1->GetZaxis()->SetLabelFont(132);
   errors_plus_bin_1->GetZaxis()->SetLabelSize(0.035);
   errors_plus_bin_1->GetZaxis()->SetTitleSize(0.035);
   errors_plus_bin_1->GetZaxis()->SetTitleFont(132);
   errors_plus_bin_1->Draw("histo same");
   Double_t xAxis20[41] = {-2, -1.7, -1.4, -1.1, -0.8, -0.5, -0.2, 0.1, 0.4, 0.7, 1, 1.3, 1.6, 1.9, 2.2, 2.5, 2.8, 3.1, 3.4, 3.7, 4, 4.3, 4.6, 4.9, 5.2, 5.5, 5.8, 6.1, 6.4, 6.7, 7, 7.3, 7.6, 7.9, 8.2, 8.5, 8.8, 9.1, 9.4, 9.7, 10}; 
   
   TH1D *lowdat_px_1 = new TH1D("lowdat_px_1","h_MCcomb",40, xAxis20);
   lowdat_px_1->SetBinContent(1,-0.8096269);
   lowdat_px_1->SetBinContent(2,-0.8270463);
   lowdat_px_1->SetBinContent(3,-0.8569381);
   lowdat_px_1->SetBinContent(4,-0.8480886);
   lowdat_px_1->SetBinContent(5,-0.8538961);
   lowdat_px_1->SetBinContent(6,-0.8413036);
   lowdat_px_1->SetBinContent(7,-0.849232);
   lowdat_px_1->SetBinContent(8,-0.8349938);
   lowdat_px_1->SetBinContent(9,-0.8286416);
   lowdat_px_1->SetBinContent(10,-0.8205005);
   lowdat_px_1->SetBinContent(11,-0.8162408);
   lowdat_px_1->SetBinContent(12,-0.7870297);
   lowdat_px_1->SetBinContent(13,-0.7901786);
   lowdat_px_1->SetBinContent(14,-0.7789015);
   lowdat_px_1->SetBinContent(15,-0.7581423);
   lowdat_px_1->SetBinContent(16,-0.7399676);
   lowdat_px_1->SetBinContent(17,-0.7186237);
   lowdat_px_1->SetBinContent(18,-0.6991452);
   lowdat_px_1->SetBinContent(19,-0.7082957);
   lowdat_px_1->SetBinContent(20,-0.7150649);
   lowdat_px_1->SetBinContent(21,-0.7166298);
   lowdat_px_1->SetBinContent(22,-0.7084555);
   lowdat_px_1->SetBinContent(23,-0.8285736);
   lowdat_px_1->SetBinContent(24,-1.019525);
   lowdat_px_1->SetBinContent(25,-1.835822);
   lowdat_px_1->SetBinContent(26,-5.745403);
   lowdat_px_1->SetBinError(0,5.830952);
   lowdat_px_1->SetBinError(1,20.67325);
   lowdat_px_1->SetBinError(2,25.19439);
   lowdat_px_1->SetBinError(3,30.80213);
   lowdat_px_1->SetBinError(4,38.37074);
   lowdat_px_1->SetBinError(5,51.62365);
   lowdat_px_1->SetBinError(6,75.56293);
   lowdat_px_1->SetBinError(7,126.4215);
   lowdat_px_1->SetBinError(8,137.9105);
   lowdat_px_1->SetBinError(9,120.8397);
   lowdat_px_1->SetBinError(10,104.2262);
   lowdat_px_1->SetBinError(11,89.09746);
   lowdat_px_1->SetBinError(12,75.16443);
   lowdat_px_1->SetBinError(13,64.88132);
   lowdat_px_1->SetBinError(14,54.62871);
   lowdat_px_1->SetBinError(15,45.46326);
   lowdat_px_1->SetBinError(16,36.66388);
   lowdat_px_1->SetBinError(17,30.59008);
   lowdat_px_1->SetBinError(18,24.67894);
   lowdat_px_1->SetBinError(19,20.30722);
   lowdat_px_1->SetBinError(20,16.25888);
   lowdat_px_1->SetBinError(21,13.01823);
   lowdat_px_1->SetBinError(22,10.16825);
   lowdat_px_1->SetBinError(23,7.947399);
   lowdat_px_1->SetBinError(24,6.448044);
   lowdat_px_1->SetBinError(25,5.805379);
   lowdat_px_1->SetBinError(26,5.745403);
   lowdat_px_1->SetBinError(27,5.830952);
   lowdat_px_1->SetBinError(28,5.830952);
   lowdat_px_1->SetBinError(29,5.830952);
   lowdat_px_1->SetBinError(30,5.830952);
   lowdat_px_1->SetBinError(31,5.830952);
   lowdat_px_1->SetBinError(32,5.830952);
   lowdat_px_1->SetBinError(33,5.830952);
   lowdat_px_1->SetBinError(34,5.830952);
   lowdat_px_1->SetBinError(35,5.830952);
   lowdat_px_1->SetBinError(36,5.830952);
   lowdat_px_1->SetBinError(37,5.830952);
   lowdat_px_1->SetBinError(38,5.830952);
   lowdat_px_1->SetBinError(39,5.830952);
   lowdat_px_1->SetBinError(40,5.830952);
   lowdat_px_1->SetBinError(41,5.830952);
   lowdat_px_1->SetEntries(40);

   ci = TColor::GetColor("#0000ff");
   lowdat_px_1->SetFillColor(ci);
   lowdat_px_1->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   lowdat_px_1->SetLineColor(ci);
   lowdat_px_1->GetXaxis()->SetLabelFont(42);
   lowdat_px_1->GetXaxis()->SetLabelSize(0.035);
   lowdat_px_1->GetXaxis()->SetTitleSize(0.035);
   lowdat_px_1->GetXaxis()->SetTitleFont(42);
   lowdat_px_1->GetYaxis()->SetLabelFont(132);
   lowdat_px_1->GetYaxis()->SetLabelSize(0.035);
   lowdat_px_1->GetYaxis()->SetTitleSize(0.035);
   lowdat_px_1->GetYaxis()->SetTitleFont(132);
   lowdat_px_1->GetZaxis()->SetLabelFont(132);
   lowdat_px_1->GetZaxis()->SetLabelSize(0.035);
   lowdat_px_1->GetZaxis()->SetTitleSize(0.035);
   lowdat_px_1->GetZaxis()->SetTitleFont(132);
   lowdat_px_1->Draw("histo same");
   bottompad_1->Modified();
   c2_3->cd();
  
// ------------>Primitives in pad: toppad_1
   toppad_1 = new TPad("toppad_1", "toppad_1",0,0.3,1,1);
   toppad_1->Draw();
   toppad_1->cd();
   toppad_1->Range(-4.769231,0.0001,10.61538,31757.4);
   toppad_1->SetFillColor(0);
   toppad_1->SetFillStyle(4000);
   toppad_1->SetBorderMode(0);
   toppad_1->SetBorderSize(2);
   toppad_1->SetTickx(1);
   toppad_1->SetTicky(1);
   toppad_1->SetLeftMargin(0.18);
   toppad_1->SetRightMargin(0.04);
   toppad_1->SetTopMargin(0.02);
   toppad_1->SetBottomMargin(0);
   toppad_1->SetFrameBorderMode(0);
   toppad_1->SetFrameBorderMode(0);
   
   TH1D *frame_9322530__39 = new TH1D("frame_9322530__39","2.85 < q^{2} < 6.10 GeV^{2}/c^{4}",40,-2,10);
   frame_9322530__39->SetBinContent(1,28816.9);
   frame_9322530__39->SetMinimum(0.0001);
   frame_9322530__39->SetMaximum(31122.25);
   frame_9322530__39->SetEntries(1);
   frame_9322530__39->SetDirectory(0);
   frame_9322530__39->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9322530__39->SetLineColor(ci);
   frame_9322530__39->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_9322530__39->GetXaxis()->SetLabelFont(132);
   frame_9322530__39->GetXaxis()->SetLabelSize(0.1002857);
   frame_9322530__39->GetXaxis()->SetTitleSize(0.1002857);
   frame_9322530__39->GetXaxis()->SetTitleOffset(0.9);
   frame_9322530__39->GetXaxis()->SetTitleFont(132);
   frame_9322530__39->GetYaxis()->SetNdivisions(506);
   frame_9322530__39->GetYaxis()->SetLabelFont(132);
   frame_9322530__39->GetYaxis()->SetLabelSize(0.1002857);
   frame_9322530__39->GetYaxis()->SetTitleSize(0.1002857);
   frame_9322530__39->GetYaxis()->SetTitleOffset(0.95);
   frame_9322530__39->GetYaxis()->SetTitleFont(132);
   frame_9322530__39->GetZaxis()->SetLabelFont(132);
   frame_9322530__39->GetZaxis()->SetLabelSize(0.035);
   frame_9322530__39->GetZaxis()->SetTitleSize(0.035);
   frame_9322530__39->GetZaxis()->SetTitleFont(132);
   frame_9322530__39->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > 2.850000 && obs_z_Dstmu_kinematic < 6.100000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_x_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.3);
   grae->SetPoint(0,-1.85,652);
   grae->SetPointError(0,0.15,0.15,25.03919,26.03919);
   grae->SetPoint(1,-1.55,928);
   grae->SetPointError(1,0.15,0.15,29.9672,30.9672);
   grae->SetPoint(2,-1.25,1292);
   grae->SetPointError(2,0.15,0.15,35.44788,36.44788);
   grae->SetPoint(3,-0.95,2047);
   grae->SetPointError(3,0.15,0.15,44.74655,45.74655);
   grae->SetPoint(4,-0.65,3655);
   grae->SetPointError(4,0.15,0.15,59.95866,60.95866);
   grae->SetPoint(5,-0.35,8067);
   grae->SetPointError(5,0.15,0.15,89.31787,90.31787);
   grae->SetPoint(6,-0.05,22161);
   grae->SetPointError(6,0.15,0.15,148.3666,149.3666);
   grae->SetPoint(7,0.25,27279);
   grae->SetPointError(7,0.15,0.15,164.6643,165.6643);
   grae->SetPoint(8,0.55,21266);
   grae->SetPointError(8,0.15,0.15,145.3295,146.3295);
   grae->SetPoint(9,0.85,16136);
   grae->SetPointError(9,0.15,0.15,126.5285,127.5285);
   grae->SetPoint(10,1.15,11915);
   grae->SetPointError(10,0.15,0.15,108.657,109.657);
   grae->SetPoint(11,1.45,9121);
   grae->SetPointError(11,0.15,0.15,95.00524,96.00524);
   grae->SetPoint(12,1.75,6742);
   grae->SetPointError(12,0.15,0.15,81.61121,82.61121);
   grae->SetPoint(13,2.05,4919);
   grae->SetPointError(13,0.15,0.15,69.63737,70.63737);
   grae->SetPoint(14,2.35,3596);
   grae->SetPointError(14,0.15,0.15,59.46874,60.46874);
   grae->SetPoint(15,2.65,2455);
   grae->SetPointError(15,0.15,0.15,49.05048,50.05048);
   grae->SetPoint(16,2.95,1812);
   grae->SetPointError(16,0.15,0.15,42.07053,43.07053);
   grae->SetPoint(17,3.25,1246);
   grae->SetPointError(17,0.15,0.15,34.80227,35.80227);
   grae->SetPoint(18,3.55,822);
   grae->SetPointError(18,0.15,0.15,28.1749,29.1749);
   grae->SetPoint(19,3.85,517);
   grae->SetPointError(19,0.15,0.15,22.24313,23.24313);
   grae->SetPoint(20,4.15,330);
   grae->SetPointError(20,0.15,0.15,17.67278,18.67278);
   grae->SetPoint(21,4.45,206);
   grae->SetPointError(21,0.15,0.15,13.86141,14.86141);
   grae->SetPoint(22,4.75,92);
   grae->SetPointError(22,0.15,0.15,9.574201,10.62644);
   grae->SetPoint(23,5.05,40);
   grae->SetPointError(23,0.15,0.15,6.298,7.377261);
   grae->SetPoint(24,5.35,10);
   grae->SetPointError(24,0.15,0.15,3.108694,4.26695);
   grae->SetPoint(25,5.65,1);
   grae->SetPointError(25,0.15,0.15,0.8272462,2.299527);
   grae->SetPoint(26,5.95,0);
   grae->SetPointError(26,0.15,0.15,0,1.147874);
   grae->SetPoint(27,6.25,0);
   grae->SetPointError(27,0.15,0.15,0,1.147874);
   grae->SetPoint(28,6.55,0);
   grae->SetPointError(28,0.15,0.15,0,1.147874);
   grae->SetPoint(29,6.85,0);
   grae->SetPointError(29,0.15,0.15,0,1.147874);
   grae->SetPoint(30,7.15,0);
   grae->SetPointError(30,0.15,0.15,0,1.147874);
   grae->SetPoint(31,7.45,0);
   grae->SetPointError(31,0.15,0.15,0,1.147874);
   grae->SetPoint(32,7.75,0);
   grae->SetPointError(32,0.15,0.15,0,1.147874);
   grae->SetPoint(33,8.05,0);
   grae->SetPointError(33,0.15,0.15,0,1.147874);
   grae->SetPoint(34,8.35,0);
   grae->SetPointError(34,0.15,0.15,0,1.147874);
   grae->SetPoint(35,8.65,0);
   grae->SetPointError(35,0.15,0.15,0,1.147874);
   grae->SetPoint(36,8.95,0);
   grae->SetPointError(36,0.15,0.15,0,1.147874);
   grae->SetPoint(37,9.25,0);
   grae->SetPointError(37,0.15,0.15,0,1.147874);
   grae->SetPoint(38,9.55,0);
   grae->SetPointError(38,0.15,0.15,0,1.147874);
   grae->SetPoint(39,9.85,0);
   grae->SetPointError(39,0.15,0.15,0,1.147874);
   
   TH1F *Graph_Graph_h_obsData_Cut529 = new TH1F("Graph_Graph_h_obsData_Cut529","Histogram of obsData_plot__obs_x_Dstmu_kinematic",100,-3.2,11.2);
   Graph_Graph_h_obsData_Cut529->SetMinimum(0);
   Graph_Graph_h_obsData_Cut529->SetMaximum(30189.13);
   Graph_Graph_h_obsData_Cut529->SetDirectory(0);
   Graph_Graph_h_obsData_Cut529->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut529->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut529->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut529->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut529->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut529->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut529->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut529->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut529->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut529->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut529->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut529->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut529->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut529->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut529);
   
   grae->Draw("zp");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee3333");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ee3333");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,617.5200536);
   graph->SetPoint(4,-1.700000122,617.5200536);
   graph->SetPoint(5,-1.699999878,910.6608375);
   graph->SetPoint(6,-1.400000122,910.6608375);
   graph->SetPoint(7,-1.399999878,1347.907963);
   graph->SetPoint(8,-1.100000122,1347.907963);
   graph->SetPoint(9,-1.099999878,2109.56301);
   graph->SetPoint(10,-0.8000001224,2109.56301);
   graph->SetPoint(11,-0.7999998776,3749.965231);
   graph->SetPoint(12,-0.5000001224,3749.965231);
   graph->SetPoint(13,-0.4999998776,7978.266271);
   graph->SetPoint(14,-0.2000001224,7978.266271);
   graph->SetPoint(15,-0.1999998776,22030.48154);
   graph->SetPoint(16,0.09999987759,22030.48154);
   graph->SetPoint(17,0.1000001224,26861.16738);
   graph->SetPoint(18,0.3999998776,26861.16738);
   graph->SetPoint(19,0.4000001224,21232.11503);
   graph->SetPoint(20,0.6999998776,21232.11503);
   graph->SetPoint(21,0.7000001224,16197.44699);
   graph->SetPoint(22,0.9999998776,16197.44699);
   graph->SetPoint(23,1.000000122,12205.33018);
   graph->SetPoint(24,1.299999878,12205.33018);
   graph->SetPoint(25,1.300000122,9021.100609);
   graph->SetPoint(26,1.599999878,9021.100609);
   graph->SetPoint(27,1.600000122,6830.743976);
   graph->SetPoint(28,1.899999878,6830.743976);
   graph->SetPoint(29,1.900000122,5055.490796);
   graph->SetPoint(30,2.199999878,5055.490796);
   graph->SetPoint(31,2.200000122,3673.325803);
   graph->SetPoint(32,2.499999878,3673.325803);
   graph->SetPoint(33,2.500000122,2524.900963);
   graph->SetPoint(34,2.799999878,2524.900963);
   graph->SetPoint(35,2.800000122,1819.913329);
   graph->SetPoint(36,3.099999878,1819.913329);
   graph->SetPoint(37,3.100000122,1228.130044);
   graph->SetPoint(38,3.399999878,1228.130044);
   graph->SetPoint(39,3.400000122,864.18032);
   graph->SetPoint(40,3.699999878,864.18032);
   graph->SetPoint(41,3.700000122,572.3535405);
   graph->SetPoint(42,3.999999878,572.3535405);
   graph->SetPoint(43,4.000000122,344.4956699);
   graph->SetPoint(44,4.299999878,344.4956699);
   graph->SetPoint(45,4.300000122,200.320567);
   graph->SetPoint(46,4.599999878,200.320567);
   graph->SetPoint(47,4.600000122,104.1899964);
   graph->SetPoint(48,4.899999878,104.1899964);
   graph->SetPoint(49,4.900000122,37.35043565);
   graph->SetPoint(50,5.199999878,37.35043565);
   graph->SetPoint(51,5.200000122,8.964328726);
   graph->SetPoint(52,5.499999878,8.964328726);
   graph->SetPoint(53,5.500000122,0.185605223);
   graph->SetPoint(54,5.799999878,0.185605223);
   graph->SetPoint(55,5.800000122,4.787383162e-07);
   graph->SetPoint(56,6.099999878,4.787383162e-07);
   graph->SetPoint(57,6.100000122,4.787383162e-07);
   graph->SetPoint(58,6.399999878,4.787383162e-07);
   graph->SetPoint(59,6.400000122,4.787383162e-07);
   graph->SetPoint(60,6.699999878,4.787383162e-07);
   graph->SetPoint(61,6.700000122,4.787383162e-07);
   graph->SetPoint(62,6.999999878,4.787383162e-07);
   graph->SetPoint(63,7.000000122,4.787383162e-07);
   graph->SetPoint(64,7.299999878,4.787383162e-07);
   graph->SetPoint(65,7.300000122,4.787383162e-07);
   graph->SetPoint(66,7.599999878,4.787383162e-07);
   graph->SetPoint(67,7.600000122,4.787383162e-07);
   graph->SetPoint(68,7.899999878,4.787383162e-07);
   graph->SetPoint(69,7.900000122,4.787383162e-07);
   graph->SetPoint(70,8.199999878,4.787383162e-07);
   graph->SetPoint(71,8.200000122,4.787383162e-07);
   graph->SetPoint(72,8.499999878,4.787383162e-07);
   graph->SetPoint(73,8.500000122,4.787383162e-07);
   graph->SetPoint(74,8.799999878,4.787383162e-07);
   graph->SetPoint(75,8.800000122,4.787383162e-07);
   graph->SetPoint(76,9.099999878,4.787383162e-07);
   graph->SetPoint(77,9.100000122,4.787383162e-07);
   graph->SetPoint(78,9.399999878,4.787383162e-07);
   graph->SetPoint(79,9.400000122,4.787383162e-07);
   graph->SetPoint(80,9.699999878,4.787383162e-07);
   graph->SetPoint(81,9.700000122,4.787383162e-07);
   graph->SetPoint(82,9.999999878,4.787383162e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm755 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm755","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->SetMaximum(29547.28);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm755->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm755);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*,*DDmu*,*DDtau*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#11bf33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#11bf33");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,614.5631652);
   graph->SetPoint(4,-1.700000122,614.5631652);
   graph->SetPoint(5,-1.699999878,906.9327136);
   graph->SetPoint(6,-1.400000122,906.9327136);
   graph->SetPoint(7,-1.399999878,1342.854697);
   graph->SetPoint(8,-1.100000122,1342.854697);
   graph->SetPoint(9,-1.099999878,2103.110994);
   graph->SetPoint(10,-0.8000001224,2103.110994);
   graph->SetPoint(11,-0.7999998776,3741.650039);
   graph->SetPoint(12,-0.5000001224,3741.650039);
   graph->SetPoint(13,-0.4999998776,7965.40249);
   graph->SetPoint(14,-0.2000001224,7965.40249);
   graph->SetPoint(15,-0.1999998776,22010.71923);
   graph->SetPoint(16,0.09999987759,22010.71923);
   graph->SetPoint(17,0.1000001224,26815.89957);
   graph->SetPoint(18,0.3999998776,26815.89957);
   graph->SetPoint(19,0.4000001224,21159.52621);
   graph->SetPoint(20,0.6999998776,21159.52621);
   graph->SetPoint(21,0.7000001224,16081.8907);
   graph->SetPoint(22,0.9999998776,16081.8907);
   graph->SetPoint(23,1.000000122,12068.58659);
   graph->SetPoint(24,1.299999878,12068.58659);
   graph->SetPoint(25,1.300000122,8854.255043);
   graph->SetPoint(26,1.599999878,8854.255043);
   graph->SetPoint(27,1.600000122,6665.69143);
   graph->SetPoint(28,1.899999878,6665.69143);
   graph->SetPoint(29,1.900000122,4893.407908);
   graph->SetPoint(30,2.199999878,4893.407908);
   graph->SetPoint(31,2.200000122,3527.122477);
   graph->SetPoint(32,2.499999878,3527.122477);
   graph->SetPoint(33,2.500000122,2395.750723);
   graph->SetPoint(34,2.799999878,2395.750723);
   graph->SetPoint(35,2.800000122,1723.71024);
   graph->SetPoint(36,3.099999878,1723.71024);
   graph->SetPoint(37,3.100000122,1150.460734);
   graph->SetPoint(38,3.399999878,1150.460734);
   graph->SetPoint(39,3.400000122,802.3867281);
   graph->SetPoint(40,3.699999878,802.3867281);
   graph->SetPoint(41,3.700000122,530.9370168);
   graph->SetPoint(42,3.999999878,530.9370168);
   graph->SetPoint(43,4.000000122,318.9464452);
   graph->SetPoint(44,4.299999878,318.9464452);
   graph->SetPoint(45,4.300000122,186.5843221);
   graph->SetPoint(46,4.599999878,186.5843221);
   graph->SetPoint(47,4.600000122,96.15978562);
   graph->SetPoint(48,4.899999878,96.15978562);
   graph->SetPoint(49,4.900000122,34.10665518);
   graph->SetPoint(50,5.199999878,34.10665518);
   graph->SetPoint(51,5.200000122,8.832071715);
   graph->SetPoint(52,5.499999878,8.832071715);
   graph->SetPoint(53,5.500000122,0.185605223);
   graph->SetPoint(54,5.799999878,0.185605223);
   graph->SetPoint(55,5.800000122,4.787383162e-07);
   graph->SetPoint(56,6.099999878,4.787383162e-07);
   graph->SetPoint(57,6.100000122,4.787383162e-07);
   graph->SetPoint(58,6.399999878,4.787383162e-07);
   graph->SetPoint(59,6.400000122,4.787383162e-07);
   graph->SetPoint(60,6.699999878,4.787383162e-07);
   graph->SetPoint(61,6.700000122,4.787383162e-07);
   graph->SetPoint(62,6.999999878,4.787383162e-07);
   graph->SetPoint(63,7.000000122,4.787383162e-07);
   graph->SetPoint(64,7.299999878,4.787383162e-07);
   graph->SetPoint(65,7.300000122,4.787383162e-07);
   graph->SetPoint(66,7.599999878,4.787383162e-07);
   graph->SetPoint(67,7.600000122,4.787383162e-07);
   graph->SetPoint(68,7.899999878,4.787383162e-07);
   graph->SetPoint(69,7.900000122,4.787383162e-07);
   graph->SetPoint(70,8.199999878,4.787383162e-07);
   graph->SetPoint(71,8.200000122,4.787383162e-07);
   graph->SetPoint(72,8.499999878,4.787383162e-07);
   graph->SetPoint(73,8.500000122,4.787383162e-07);
   graph->SetPoint(74,8.799999878,4.787383162e-07);
   graph->SetPoint(75,8.800000122,4.787383162e-07);
   graph->SetPoint(76,9.099999878,4.787383162e-07);
   graph->SetPoint(77,9.100000122,4.787383162e-07);
   graph->SetPoint(78,9.399999878,4.787383162e-07);
   graph->SetPoint(79,9.400000122,4.787383162e-07);
   graph->SetPoint(80,9.699999878,4.787383162e-07);
   graph->SetPoint(81,9.700000122,4.787383162e-07);
   graph->SetPoint(82,9.999999878,4.787383162e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->SetMaximum(29497.49);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp856);
   
   graph->Draw("lf");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#992288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#992288");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,610.2889281);
   graph->SetPoint(4,-1.700000122,610.2889281);
   graph->SetPoint(5,-1.699999878,902.2080533);
   graph->SetPoint(6,-1.400000122,902.2080533);
   graph->SetPoint(7,-1.399999878,1333.743923);
   graph->SetPoint(8,-1.100000122,1333.743923);
   graph->SetPoint(9,-1.099999878,2088.789107);
   graph->SetPoint(10,-0.8000001224,2088.789107);
   graph->SetPoint(11,-0.7999998776,3718.76179);
   graph->SetPoint(12,-0.5000001224,3718.76179);
   graph->SetPoint(13,-0.4999998776,7923.877983);
   graph->SetPoint(14,-0.2000001224,7923.877983);
   graph->SetPoint(15,-0.1999998776,21919.51136);
   graph->SetPoint(16,0.09999987759,21919.51136);
   graph->SetPoint(17,0.1000001224,26681.12033);
   graph->SetPoint(18,0.3999998776,26681.12033);
   graph->SetPoint(19,0.4000001224,20997.92388);
   graph->SetPoint(20,0.6999998776,20997.92388);
   graph->SetPoint(21,0.7000001224,15881.03385);
   graph->SetPoint(22,0.9999998776,15881.03385);
   graph->SetPoint(23,1.000000122,11809.92236);
   graph->SetPoint(24,1.299999878,11809.92236);
   graph->SetPoint(25,1.300000122,8546.965465);
   graph->SetPoint(26,1.599999878,8546.965465);
   graph->SetPoint(27,1.600000122,6319.719555);
   graph->SetPoint(28,1.899999878,6319.719555);
   graph->SetPoint(29,1.900000122,4502.808338);
   graph->SetPoint(30,2.199999878,4502.808338);
   graph->SetPoint(31,2.200000122,3145.150163);
   graph->SetPoint(32,2.499999878,3145.150163);
   graph->SetPoint(33,2.500000122,2039.233722);
   graph->SetPoint(34,2.799999878,2039.233722);
   graph->SetPoint(35,2.800000122,1398.229476);
   graph->SetPoint(36,3.099999878,1398.229476);
   graph->SetPoint(37,3.100000122,886.1495046);
   graph->SetPoint(38,3.399999878,886.1495046);
   graph->SetPoint(39,3.400000122,588.7303946);
   graph->SetPoint(40,3.699999878,588.7303946);
   graph->SetPoint(41,3.700000122,371.760342);
   graph->SetPoint(42,3.999999878,371.760342);
   graph->SetPoint(43,4.000000122,211.2030705);
   graph->SetPoint(44,4.299999878,211.2030705);
   graph->SetPoint(45,4.300000122,117.8499141);
   graph->SetPoint(46,4.599999878,117.8499141);
   graph->SetPoint(47,4.600000122,56.67889052);
   graph->SetPoint(48,4.899999878,56.67889052);
   graph->SetPoint(49,4.900000122,21.44472594);
   graph->SetPoint(50,5.199999878,21.44472594);
   graph->SetPoint(51,5.200000122,4.117322183);
   graph->SetPoint(52,5.499999878,4.117322183);
   graph->SetPoint(53,5.500000122,0.1856051628);
   graph->SetPoint(54,5.799999878,0.1856051628);
   graph->SetPoint(55,5.800000122,4.185536497e-07);
   graph->SetPoint(56,6.099999878,4.185536497e-07);
   graph->SetPoint(57,6.100000122,4.185536497e-07);
   graph->SetPoint(58,6.399999878,4.185536497e-07);
   graph->SetPoint(59,6.400000122,4.185536497e-07);
   graph->SetPoint(60,6.699999878,4.185536497e-07);
   graph->SetPoint(61,6.700000122,4.185536497e-07);
   graph->SetPoint(62,6.999999878,4.185536497e-07);
   graph->SetPoint(63,7.000000122,4.185536497e-07);
   graph->SetPoint(64,7.299999878,4.185536497e-07);
   graph->SetPoint(65,7.300000122,4.185536497e-07);
   graph->SetPoint(66,7.599999878,4.185536497e-07);
   graph->SetPoint(67,7.600000122,4.185536497e-07);
   graph->SetPoint(68,7.899999878,4.185536497e-07);
   graph->SetPoint(69,7.900000122,4.185536497e-07);
   graph->SetPoint(70,8.199999878,4.185536497e-07);
   graph->SetPoint(71,8.200000122,4.185536497e-07);
   graph->SetPoint(72,8.499999878,4.185536497e-07);
   graph->SetPoint(73,8.500000122,4.185536497e-07);
   graph->SetPoint(74,8.799999878,4.185536497e-07);
   graph->SetPoint(75,8.800000122,4.185536497e-07);
   graph->SetPoint(76,9.099999878,4.185536497e-07);
   graph->SetPoint(77,9.100000122,4.185536497e-07);
   graph->SetPoint(78,9.399999878,4.185536497e-07);
   graph->SetPoint(79,9.400000122,4.185536497e-07);
   graph->SetPoint(80,9.699999878,4.185536497e-07);
   graph->SetPoint(81,9.700000122,4.185536497e-07);
   graph->SetPoint(82,9.999999878,4.185536497e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->SetMaximum(29349.23);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp957);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*comb*,*misID*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#332288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#332288");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,588.4354169);
   graph->SetPoint(4,-1.700000122,588.4354169);
   graph->SetPoint(5,-1.699999878,874.418884);
   graph->SetPoint(6,-1.400000122,874.418884);
   graph->SetPoint(7,-1.399999878,1290.562409);
   graph->SetPoint(8,-1.100000122,1290.562409);
   graph->SetPoint(9,-1.099999878,2030.49166);
   graph->SetPoint(10,-0.8000001224,2030.49166);
   graph->SetPoint(11,-0.7999998776,3626.908195);
   graph->SetPoint(12,-0.5000001224,3626.908195);
   graph->SetPoint(13,-0.4999998776,7760.072097);
   graph->SetPoint(14,-0.2000001224,7760.072097);
   graph->SetPoint(15,-0.1999998776,21528.32592);
   graph->SetPoint(16,0.09999987759,21528.32592);
   graph->SetPoint(17,0.1000001224,25642.37624);
   graph->SetPoint(18,0.3999998776,25642.37624);
   graph->SetPoint(19,0.4000001224,19366.30453);
   graph->SetPoint(20,0.6999998776,19366.30453);
   graph->SetPoint(21,0.7000001224,14046.00366);
   graph->SetPoint(22,0.9999998776,14046.00366);
   graph->SetPoint(23,1.000000122,10080.7605);
   graph->SetPoint(24,1.299999878,10080.7605);
   graph->SetPoint(25,1.300000122,7068.482383);
   graph->SetPoint(26,1.599999878,7068.482383);
   graph->SetPoint(27,1.600000122,5127.192031);
   graph->SetPoint(28,1.899999878,5127.192031);
   graph->SetPoint(29,1.900000122,3594.276751);
   graph->SetPoint(30,2.199999878,3594.276751);
   graph->SetPoint(31,2.200000122,2448.894787);
   graph->SetPoint(32,2.499999878,2448.894787);
   graph->SetPoint(33,2.500000122,1561.123995);
   graph->SetPoint(34,2.799999878,1561.123995);
   graph->SetPoint(35,2.800000122,1075.586439);
   graph->SetPoint(36,3.099999878,1075.586439);
   graph->SetPoint(37,3.100000122,680.0192371);
   graph->SetPoint(38,3.399999878,680.0192371);
   graph->SetPoint(39,3.400000122,452.0994905);
   graph->SetPoint(40,3.699999878,452.0994905);
   graph->SetPoint(41,3.700000122,290.008818);
   graph->SetPoint(42,3.999999878,290.008818);
   graph->SetPoint(43,4.000000122,168.1882435);
   graph->SetPoint(44,4.299999878,168.1882435);
   graph->SetPoint(45,4.300000122,95.03055936);
   graph->SetPoint(46,4.599999878,95.03055936);
   graph->SetPoint(47,4.600000122,46.51526238);
   graph->SetPoint(48,4.899999878,46.51526238);
   graph->SetPoint(49,4.900000122,17.98153404);
   graph->SetPoint(50,5.199999878,17.98153404);
   graph->SetPoint(51,5.200000122,4.017487235);
   graph->SetPoint(52,5.499999878,4.017487235);
   graph->SetPoint(53,5.500000122,0.1856048536);
   graph->SetPoint(54,5.799999878,0.1856048536);
   graph->SetPoint(55,5.800000122,1.093242518e-07);
   graph->SetPoint(56,6.099999878,1.093242518e-07);
   graph->SetPoint(57,6.100000122,1.093242518e-07);
   graph->SetPoint(58,6.399999878,1.093242518e-07);
   graph->SetPoint(59,6.400000122,1.093242518e-07);
   graph->SetPoint(60,6.699999878,1.093242518e-07);
   graph->SetPoint(61,6.700000122,1.093242518e-07);
   graph->SetPoint(62,6.999999878,1.093242518e-07);
   graph->SetPoint(63,7.000000122,1.093242518e-07);
   graph->SetPoint(64,7.299999878,1.093242518e-07);
   graph->SetPoint(65,7.300000122,1.093242518e-07);
   graph->SetPoint(66,7.599999878,1.093242518e-07);
   graph->SetPoint(67,7.600000122,1.093242518e-07);
   graph->SetPoint(68,7.899999878,1.093242518e-07);
   graph->SetPoint(69,7.900000122,1.093242518e-07);
   graph->SetPoint(70,8.199999878,1.093242518e-07);
   graph->SetPoint(71,8.200000122,1.093242518e-07);
   graph->SetPoint(72,8.499999878,1.093242518e-07);
   graph->SetPoint(73,8.500000122,1.093242518e-07);
   graph->SetPoint(74,8.799999878,1.093242518e-07);
   graph->SetPoint(75,8.800000122,1.093242518e-07);
   graph->SetPoint(76,9.099999878,1.093242518e-07);
   graph->SetPoint(77,9.100000122,1.093242518e-07);
   graph->SetPoint(78,9.399999878,1.093242518e-07);
   graph->SetPoint(79,9.400000122,1.093242518e-07);
   graph->SetPoint(80,9.699999878,1.093242518e-07);
   graph->SetPoint(81,9.700000122,1.093242518e-07);
   graph->SetPoint(82,9.999999878,1.093242518e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->SetMaximum(28206.61);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1058);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ddcc77");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ddcc77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,56.42653972);
   graph->SetPoint(4,-1.700000122,56.42653972);
   graph->SetPoint(5,-1.699999878,75.48428116);
   graph->SetPoint(6,-1.400000122,75.48428116);
   graph->SetPoint(7,-1.399999878,104.8952143);
   graph->SetPoint(8,-1.100000122,104.8952143);
   graph->SetPoint(9,-1.099999878,118.8441736);
   graph->SetPoint(10,-0.8000001224,118.8441736);
   graph->SetPoint(11,-0.7999998776,195.1292018);
   graph->SetPoint(12,-0.5000001224,195.1292018);
   graph->SetPoint(13,-0.4999998776,292.7609946);
   graph->SetPoint(14,-0.2000001224,292.7609946);
   graph->SetPoint(15,-0.1999998776,550.5030319);
   graph->SetPoint(16,0.09999987759,550.5030319);
   graph->SetPoint(17,0.1000001224,659.7128711);
   graph->SetPoint(18,0.3999998776,659.7128711);
   graph->SetPoint(19,0.4000001224,652.4623755);
   graph->SetPoint(20,0.6999998776,652.4623755);
   graph->SetPoint(21,0.7000001224,642.6197752);
   graph->SetPoint(22,0.9999998776,642.6197752);
   graph->SetPoint(23,1.000000122,495.1973122);
   graph->SetPoint(24,1.299999878,495.1973122);
   graph->SetPoint(25,1.300000122,438.9939918);
   graph->SetPoint(26,1.599999878,438.9939918);
   graph->SetPoint(27,1.600000122,387.4881748);
   graph->SetPoint(28,1.899999878,387.4881748);
   graph->SetPoint(29,1.900000122,305.6988661);
   graph->SetPoint(30,2.199999878,305.6988661);
   graph->SetPoint(31,2.200000122,275.6150735);
   graph->SetPoint(32,2.499999878,275.6150735);
   graph->SetPoint(33,2.500000122,198.7018299);
   graph->SetPoint(34,2.799999878,198.7018299);
   graph->SetPoint(35,2.800000122,178.856855);
   graph->SetPoint(36,3.099999878,178.856855);
   graph->SetPoint(37,3.100000122,140.7101926);
   graph->SetPoint(38,3.399999878,140.7101926);
   graph->SetPoint(39,3.400000122,125.5834787);
   graph->SetPoint(40,3.699999878,125.5834787);
   graph->SetPoint(41,3.700000122,99.63417775);
   graph->SetPoint(42,3.999999878,99.63417775);
   graph->SetPoint(43,4.000000122,71.05781217);
   graph->SetPoint(44,4.299999878,71.05781217);
   graph->SetPoint(45,4.300000122,49.27917188);
   graph->SetPoint(46,4.599999878,49.27917188);
   graph->SetPoint(47,4.600000122,32.37091049);
   graph->SetPoint(48,4.899999878,32.37091049);
   graph->SetPoint(49,4.900000122,13.3154514);
   graph->SetPoint(50,5.199999878,13.3154514);
   graph->SetPoint(51,5.200000122,4.017487235);
   graph->SetPoint(52,5.499999878,4.017487235);
   graph->SetPoint(53,5.500000122,0.1856048536);
   graph->SetPoint(54,5.799999878,0.1856048536);
   graph->SetPoint(55,5.800000122,1.093242518e-07);
   graph->SetPoint(56,6.099999878,1.093242518e-07);
   graph->SetPoint(57,6.100000122,1.093242518e-07);
   graph->SetPoint(58,6.399999878,1.093242518e-07);
   graph->SetPoint(59,6.400000122,1.093242518e-07);
   graph->SetPoint(60,6.699999878,1.093242518e-07);
   graph->SetPoint(61,6.700000122,1.093242518e-07);
   graph->SetPoint(62,6.999999878,1.093242518e-07);
   graph->SetPoint(63,7.000000122,1.093242518e-07);
   graph->SetPoint(64,7.299999878,1.093242518e-07);
   graph->SetPoint(65,7.300000122,1.093242518e-07);
   graph->SetPoint(66,7.599999878,1.093242518e-07);
   graph->SetPoint(67,7.600000122,1.093242518e-07);
   graph->SetPoint(68,7.899999878,1.093242518e-07);
   graph->SetPoint(69,7.900000122,1.093242518e-07);
   graph->SetPoint(70,8.199999878,1.093242518e-07);
   graph->SetPoint(71,8.200000122,1.093242518e-07);
   graph->SetPoint(72,8.499999878,1.093242518e-07);
   graph->SetPoint(73,8.500000122,1.093242518e-07);
   graph->SetPoint(74,8.799999878,1.093242518e-07);
   graph->SetPoint(75,8.800000122,1.093242518e-07);
   graph->SetPoint(76,9.099999878,1.093242518e-07);
   graph->SetPoint(77,9.100000122,1.093242518e-07);
   graph->SetPoint(78,9.399999878,1.093242518e-07);
   graph->SetPoint(79,9.400000122,1.093242518e-07);
   graph->SetPoint(80,9.699999878,1.093242518e-07);
   graph->SetPoint(81,9.700000122,1.093242518e-07);
   graph->SetPoint(82,9.999999878,1.093242518e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->SetMaximum(725.6842);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1159);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee7722");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3001);

   ci = TColor::GetColor("#ddcc77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,15.12413973);
   graph->SetPoint(4,-1.700000122,15.12413973);
   graph->SetPoint(5,-1.699999878,20.92558176);
   graph->SetPoint(6,-1.400000122,20.92558176);
   graph->SetPoint(7,-1.399999878,15.09055198);
   graph->SetPoint(8,-1.100000122,15.09055198);
   graph->SetPoint(9,-1.099999878,26.25382055);
   graph->SetPoint(10,-0.8000001224,26.25382055);
   graph->SetPoint(11,-0.7999998776,33.59119405);
   graph->SetPoint(12,-0.5000001224,33.59119405);
   graph->SetPoint(13,-0.4999998776,48.32728718);
   graph->SetPoint(14,-0.2000001224,48.32728718);
   graph->SetPoint(15,-0.1999998776,79.73052395);
   graph->SetPoint(16,0.09999987759,79.73052395);
   graph->SetPoint(17,0.1000001224,136.4881196);
   graph->SetPoint(18,0.3999998776,136.4881196);
   graph->SetPoint(19,0.4000001224,196.334489);
   graph->SetPoint(20,0.6999998776,196.334489);
   graph->SetPoint(21,0.7000001224,208.8266269);
   graph->SetPoint(22,0.9999998776,208.8266269);
   graph->SetPoint(23,1.000000122,187.9536912);
   graph->SetPoint(24,1.299999878,187.9536912);
   graph->SetPoint(25,1.300000122,196.4770668);
   graph->SetPoint(26,1.599999878,196.4770668);
   graph->SetPoint(27,1.600000122,174.7367804);
   graph->SetPoint(28,1.899999878,174.7367804);
   graph->SetPoint(29,1.900000122,158.053764);
   graph->SetPoint(30,2.199999878,158.053764);
   graph->SetPoint(31,2.200000122,144.8434195);
   graph->SetPoint(32,2.499999878,144.8434195);
   graph->SetPoint(33,2.500000122,119.7656557);
   graph->SetPoint(34,2.799999878,119.7656557);
   graph->SetPoint(35,2.800000122,110.4863293);
   graph->SetPoint(36,3.099999878,110.4863293);
   graph->SetPoint(37,3.100000122,90.08006254);
   graph->SetPoint(38,3.399999878,90.08006254);
   graph->SetPoint(39,3.400000122,75.64978247);
   graph->SetPoint(40,3.699999878,75.64978247);
   graph->SetPoint(41,3.700000122,70.12087957);
   graph->SetPoint(42,3.999999878,70.12087957);
   graph->SetPoint(43,4.000000122,48.62670935);
   graph->SetPoint(44,4.299999878,48.62670935);
   graph->SetPoint(45,4.300000122,36.74166467);
   graph->SetPoint(46,4.599999878,36.74166467);
   graph->SetPoint(47,4.600000122,24.13136551);
   graph->SetPoint(48,4.899999878,24.13136551);
   graph->SetPoint(49,4.900000122,11.38549679);
   graph->SetPoint(50,5.199999878,11.38549679);
   graph->SetPoint(51,5.200000122,3.219057276);
   graph->SetPoint(52,5.499999878,3.219057276);
   graph->SetPoint(53,5.500000122,0.1856047905);
   graph->SetPoint(54,5.799999878,0.1856047905);
   graph->SetPoint(55,5.800000122,4.623899001e-08);
   graph->SetPoint(56,6.099999878,4.623899001e-08);
   graph->SetPoint(57,6.100000122,4.623899001e-08);
   graph->SetPoint(58,6.399999878,4.623899001e-08);
   graph->SetPoint(59,6.400000122,4.623899001e-08);
   graph->SetPoint(60,6.699999878,4.623899001e-08);
   graph->SetPoint(61,6.700000122,4.623899001e-08);
   graph->SetPoint(62,6.999999878,4.623899001e-08);
   graph->SetPoint(63,7.000000122,4.623899001e-08);
   graph->SetPoint(64,7.299999878,4.623899001e-08);
   graph->SetPoint(65,7.300000122,4.623899001e-08);
   graph->SetPoint(66,7.599999878,4.623899001e-08);
   graph->SetPoint(67,7.600000122,4.623899001e-08);
   graph->SetPoint(68,7.899999878,4.623899001e-08);
   graph->SetPoint(69,7.900000122,4.623899001e-08);
   graph->SetPoint(70,8.199999878,4.623899001e-08);
   graph->SetPoint(71,8.200000122,4.623899001e-08);
   graph->SetPoint(72,8.499999878,4.623899001e-08);
   graph->SetPoint(73,8.500000122,4.623899001e-08);
   graph->SetPoint(74,8.799999878,4.623899001e-08);
   graph->SetPoint(75,8.800000122,4.623899001e-08);
   graph->SetPoint(76,9.099999878,4.623899001e-08);
   graph->SetPoint(77,9.100000122,4.623899001e-08);
   graph->SetPoint(78,9.399999878,4.623899001e-08);
   graph->SetPoint(79,9.400000122,4.623899001e-08);
   graph->SetPoint(80,9.699999878,4.623899001e-08);
   graph->SetPoint(81,9.700000122,4.623899001e-08);
   graph->SetPoint(82,9.999999878,4.623899001e-08);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->SetMaximum(229.7093);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1260);
   
   graph->Draw("f");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > 2.850000 && obs_z_Dstmu_kinematic < 6.100000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_x_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.4);
   grae->SetPoint(0,-1.85,652);
   grae->SetPointError(0,0.15,0.15,25.03919,26.03919);
   grae->SetPoint(1,-1.55,928);
   grae->SetPointError(1,0.15,0.15,29.9672,30.9672);
   grae->SetPoint(2,-1.25,1292);
   grae->SetPointError(2,0.15,0.15,35.44788,36.44788);
   grae->SetPoint(3,-0.95,2047);
   grae->SetPointError(3,0.15,0.15,44.74655,45.74655);
   grae->SetPoint(4,-0.65,3655);
   grae->SetPointError(4,0.15,0.15,59.95866,60.95866);
   grae->SetPoint(5,-0.35,8067);
   grae->SetPointError(5,0.15,0.15,89.31787,90.31787);
   grae->SetPoint(6,-0.05,22161);
   grae->SetPointError(6,0.15,0.15,148.3666,149.3666);
   grae->SetPoint(7,0.25,27279);
   grae->SetPointError(7,0.15,0.15,164.6643,165.6643);
   grae->SetPoint(8,0.55,21266);
   grae->SetPointError(8,0.15,0.15,145.3295,146.3295);
   grae->SetPoint(9,0.85,16136);
   grae->SetPointError(9,0.15,0.15,126.5285,127.5285);
   grae->SetPoint(10,1.15,11915);
   grae->SetPointError(10,0.15,0.15,108.657,109.657);
   grae->SetPoint(11,1.45,9121);
   grae->SetPointError(11,0.15,0.15,95.00524,96.00524);
   grae->SetPoint(12,1.75,6742);
   grae->SetPointError(12,0.15,0.15,81.61121,82.61121);
   grae->SetPoint(13,2.05,4919);
   grae->SetPointError(13,0.15,0.15,69.63737,70.63737);
   grae->SetPoint(14,2.35,3596);
   grae->SetPointError(14,0.15,0.15,59.46874,60.46874);
   grae->SetPoint(15,2.65,2455);
   grae->SetPointError(15,0.15,0.15,49.05048,50.05048);
   grae->SetPoint(16,2.95,1812);
   grae->SetPointError(16,0.15,0.15,42.07053,43.07053);
   grae->SetPoint(17,3.25,1246);
   grae->SetPointError(17,0.15,0.15,34.80227,35.80227);
   grae->SetPoint(18,3.55,822);
   grae->SetPointError(18,0.15,0.15,28.1749,29.1749);
   grae->SetPoint(19,3.85,517);
   grae->SetPointError(19,0.15,0.15,22.24313,23.24313);
   grae->SetPoint(20,4.15,330);
   grae->SetPointError(20,0.15,0.15,17.67278,18.67278);
   grae->SetPoint(21,4.45,206);
   grae->SetPointError(21,0.15,0.15,13.86141,14.86141);
   grae->SetPoint(22,4.75,92);
   grae->SetPointError(22,0.15,0.15,9.574201,10.62644);
   grae->SetPoint(23,5.05,40);
   grae->SetPointError(23,0.15,0.15,6.298,7.377261);
   grae->SetPoint(24,5.35,10);
   grae->SetPointError(24,0.15,0.15,3.108694,4.26695);
   grae->SetPoint(25,5.65,1);
   grae->SetPointError(25,0.15,0.15,0.8272462,2.299527);
   grae->SetPoint(26,5.95,0);
   grae->SetPointError(26,0.15,0.15,0,1.147874);
   grae->SetPoint(27,6.25,0);
   grae->SetPointError(27,0.15,0.15,0,1.147874);
   grae->SetPoint(28,6.55,0);
   grae->SetPointError(28,0.15,0.15,0,1.147874);
   grae->SetPoint(29,6.85,0);
   grae->SetPointError(29,0.15,0.15,0,1.147874);
   grae->SetPoint(30,7.15,0);
   grae->SetPointError(30,0.15,0.15,0,1.147874);
   grae->SetPoint(31,7.45,0);
   grae->SetPointError(31,0.15,0.15,0,1.147874);
   grae->SetPoint(32,7.75,0);
   grae->SetPointError(32,0.15,0.15,0,1.147874);
   grae->SetPoint(33,8.05,0);
   grae->SetPointError(33,0.15,0.15,0,1.147874);
   grae->SetPoint(34,8.35,0);
   grae->SetPointError(34,0.15,0.15,0,1.147874);
   grae->SetPoint(35,8.65,0);
   grae->SetPointError(35,0.15,0.15,0,1.147874);
   grae->SetPoint(36,8.95,0);
   grae->SetPointError(36,0.15,0.15,0,1.147874);
   grae->SetPoint(37,9.25,0);
   grae->SetPointError(37,0.15,0.15,0,1.147874);
   grae->SetPoint(38,9.55,0);
   grae->SetPointError(38,0.15,0.15,0,1.147874);
   grae->SetPoint(39,9.85,0);
   grae->SetPointError(39,0.15,0.15,0,1.147874);
   
   TH1F *Graph_Graph_h_obsData_Cut630 = new TH1F("Graph_Graph_h_obsData_Cut630","Histogram of obsData_plot__obs_x_Dstmu_kinematic",100,-3.2,11.2);
   Graph_Graph_h_obsData_Cut630->SetMinimum(0);
   Graph_Graph_h_obsData_Cut630->SetMaximum(30189.13);
   Graph_Graph_h_obsData_Cut630->SetDirectory(0);
   Graph_Graph_h_obsData_Cut630->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut630->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut630->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut630->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut630->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut630->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut630->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut630->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut630->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut630->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut630->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut630->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut630->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut630->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut630);
   
   grae->Draw("pz");
   
   TH1D *frame_9322530__40 = new TH1D("frame_9322530__40","2.85 < q^{2} < 6.10 GeV^{2}/c^{4}",40,-2,10);
   frame_9322530__40->SetBinContent(1,28816.9);
   frame_9322530__40->SetMinimum(0.0001);
   frame_9322530__40->SetMaximum(31122.25);
   frame_9322530__40->SetEntries(1);
   frame_9322530__40->SetDirectory(0);
   frame_9322530__40->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9322530__40->SetLineColor(ci);
   frame_9322530__40->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_9322530__40->GetXaxis()->SetLabelFont(132);
   frame_9322530__40->GetXaxis()->SetLabelSize(0.1002857);
   frame_9322530__40->GetXaxis()->SetTitleSize(0.1002857);
   frame_9322530__40->GetXaxis()->SetTitleOffset(0.9);
   frame_9322530__40->GetXaxis()->SetTitleFont(132);
   frame_9322530__40->GetYaxis()->SetNdivisions(506);
   frame_9322530__40->GetYaxis()->SetLabelFont(132);
   frame_9322530__40->GetYaxis()->SetLabelSize(0.1002857);
   frame_9322530__40->GetYaxis()->SetTitleSize(0.1002857);
   frame_9322530__40->GetYaxis()->SetTitleOffset(0.95);
   frame_9322530__40->GetYaxis()->SetTitleFont(132);
   frame_9322530__40->GetZaxis()->SetLabelFont(132);
   frame_9322530__40->GetZaxis()->SetLabelSize(0.035);
   frame_9322530__40->GetZaxis()->SetTitleSize(0.035);
   frame_9322530__40->GetZaxis()->SetTitleFont(132);
   frame_9322530__40->Draw("AXISSAME");
      tex = new TLatex(8.7,28632.47,"LHCb");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.1002857);
   tex->SetLineWidth(2);
   tex->Draw();
   
   pt = new TPaveText(0.3004027,0.8456401,0.6995973,0.97,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(132);
   text = pt->AddText("2.85 < q^{2} < 6.10 GeV^{2}/c^{4}");
   pt->Draw();
   toppad_1->Modified();
   c2_3->cd();
      tex = new TLatex(0.01,0.99,"Candidates / (0.3 GeV^{2}/c^{4})");
   tex->SetTextAlign(33);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   c2_3->Modified();
   c2->cd();
  
// ------------>Primitives in pad: c2_5
   c2_5 = new TPad("c2_5", "c2_5",0,0.2525185,0.5,0.5000369);
   c2_5->Draw();
   c2_5->cd();
   c2_5->Range(0,0,1,1);
   c2_5->SetFillColor(0);
   c2_5->SetBorderMode(0);
   c2_5->SetBorderSize(2);
   c2_5->SetLeftMargin(0);
   c2_5->SetRightMargin(0);
   c2_5->SetTopMargin(0);
   c2_5->SetBottomMargin(0);
   c2_5->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottompad_2
   bottompad_2 = new TPad("bottompad_2", "bottompad_2",0,0,1,0.3);
   bottompad_2->Draw();
   bottompad_2->cd();
   bottompad_2->Range(-4.769231,-13.5,10.61538,4.5);
   bottompad_2->SetFillColor(0);
   bottompad_2->SetFillStyle(4000);
   bottompad_2->SetBorderMode(0);
   bottompad_2->SetBorderSize(2);
   bottompad_2->SetGridy();
   bottompad_2->SetTickx(1);
   bottompad_2->SetTicky(1);
   bottompad_2->SetLeftMargin(0.18);
   bottompad_2->SetRightMargin(0.04);
   bottompad_2->SetTopMargin(0);
   bottompad_2->SetBottomMargin(0.5);
   bottompad_2->SetFrameBorderMode(0);
   bottompad_2->SetFrameBorderMode(0);
   
   TH1D *frame_9314170__41 = new TH1D("frame_9314170__41","",40,-2,10);
   frame_9314170__41->SetBinContent(1,3.293457);
   frame_9314170__41->SetMinimum(-4.5);
   frame_9314170__41->SetMaximum(4.5);
   frame_9314170__41->SetEntries(1);
   frame_9314170__41->SetDirectory(0);
   frame_9314170__41->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9314170__41->SetLineColor(ci);
   frame_9314170__41->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_9314170__41->GetXaxis()->SetLabelFont(132);
   frame_9314170__41->GetXaxis()->SetLabelSize(0.242);
   frame_9314170__41->GetXaxis()->SetTitleSize(0.264);
   frame_9314170__41->GetXaxis()->SetTickLength(0.1);
   frame_9314170__41->GetXaxis()->SetTitleOffset(0.78);
   frame_9314170__41->GetXaxis()->SetTitleFont(132);
   frame_9314170__41->GetYaxis()->SetTitle("Pulls");
   frame_9314170__41->GetYaxis()->SetNdivisions(205);
   frame_9314170__41->GetYaxis()->SetLabelFont(132);
   frame_9314170__41->GetYaxis()->SetLabelOffset(99);
   frame_9314170__41->GetYaxis()->SetLabelSize(0.242);
   frame_9314170__41->GetYaxis()->SetTitleSize(0.242);
   frame_9314170__41->GetYaxis()->SetTickLength(0.05);
   frame_9314170__41->GetYaxis()->SetTitleOffset(0.2);
   frame_9314170__41->GetYaxis()->SetTitleFont(132);
   frame_9314170__41->GetZaxis()->SetLabelFont(132);
   frame_9314170__41->GetZaxis()->SetLabelSize(0.035);
   frame_9314170__41->GetZaxis()->SetTitleSize(0.035);
   frame_9314170__41->GetZaxis()->SetTitleFont(132);
   frame_9314170__41->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("pull_h_obsData_Cut[obs_z_Dstmu_kinematic > 6.100000 && obs_z_Dstmu_kinematic < 9.350000 && channelCat==0]_model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   grae->SetTitle("Pull of Histogram of obsData_plot__obs_x_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,-1.85,-2.430578);
   grae->SetPointError(0,0,0,0.9634947,1);
   grae->SetPoint(1,-1.55,0.4666049);
   grae->SetPointError(1,0,0,1,1.02964);
   grae->SetPoint(2,-1.25,-1.804231);
   grae->SetPointError(2,0,0,0.9767315,1);
   grae->SetPoint(3,-0.95,-1.434276);
   grae->SetPointError(3,0,0,0.9816677,1);
   grae->SetPoint(4,-0.65,-3.192382);
   grae->SetPointError(4,0,0,0.9862019,1);
   grae->SetPoint(5,-0.35,-1.065138);
   grae->SetPointError(5,0,0,0.9901766,1);
   grae->SetPoint(6,-0.05,-1.33285);
   grae->SetPointError(6,0,0,0.9929022,1);
   grae->SetPoint(7,0.25,0.9095585);
   grae->SetPointError(7,0,0,1,1.006766);
   grae->SetPoint(8,0.55,-2.130672);
   grae->SetPointError(8,0,0,0.9927072,1);
   grae->SetPoint(9,0.85,0.2139714);
   grae->SetPointError(9,0,0,1,1.007968);
   grae->SetPoint(10,1.15,1.126105);
   grae->SetPointError(10,0,0,1,1.008477);
   grae->SetPoint(11,1.45,0.07100931);
   grae->SetPointError(11,0,0,1,1.009073);
   grae->SetPoint(12,1.75,-0.0153395);
   grae->SetPointError(12,0,0,0.9905189,1);
   grae->SetPoint(13,2.05,-0.05666864);
   grae->SetPointError(13,0,0,0.990026,1);
   grae->SetPoint(14,2.35,0.3630959);
   grae->SetPointError(14,0,0,1,1.010667);
   grae->SetPoint(15,2.65,0.7097741);
   grae->SetPointError(15,0,0,1,1.011187);
   grae->SetPoint(16,2.95,0.4149672);
   grae->SetPointError(16,0,0,1,1.011879);
   grae->SetPoint(17,3.25,1.165708);
   grae->SetPointError(17,0,0,1,1.012477);
   grae->SetPoint(18,3.55,-0.8112149);
   grae->SetPointError(18,0,0,0.9869025,1);
   grae->SetPoint(19,3.85,1.923813);
   grae->SetPointError(19,0,0,1,1.013832);
   grae->SetPoint(20,4.15,-1.270068);
   grae->SetPointError(20,0,0,0.9852684,1);
   grae->SetPoint(21,4.45,-1.592314);
   grae->SetPointError(21,0,0,0.984213,1);
   grae->SetPoint(22,4.75,-0.4357481);
   grae->SetPointError(22,0,0,0.9833146,1);
   grae->SetPoint(23,5.05,-0.7716501);
   grae->SetPointError(23,0,0,0.9821025,1);
   grae->SetPoint(24,5.35,-0.8908389);
   grae->SetPointError(24,0,0,0.9806679,1);
   grae->SetPoint(25,5.65,1.136133);
   grae->SetPointError(25,0,0,1,1.021593);
   grae->SetPoint(26,5.95,-1.723786);
   grae->SetPointError(26,0,0,0.9768829,1);
   grae->SetPoint(27,6.25,-0.6255606);
   grae->SetPointError(27,0,0,0.974134,1);
   grae->SetPoint(28,6.55,-1.005835);
   grae->SetPointError(28,0,0,0.9708431,1);
   grae->SetPoint(29,6.85,0.3226689);
   grae->SetPointError(29,0,0,1,1.034145);
   grae->SetPoint(30,7.15,0.7673463);
   grae->SetPointError(30,0,0,1,1.040382);
   grae->SetPoint(31,7.45,-0.5583398);
   grae->SetPointError(31,0,0,0.952102,1);
   grae->SetPoint(32,7.75,-1.59084);
   grae->SetPointError(32,0,0,0.9359301,1);
   grae->SetPoint(33,8.05,0.5236906);
   grae->SetPointError(33,0,0,1,1.099527);
   grae->SetPoint(34,8.35,0.8026929);
   grae->SetPointError(34,0,0,1,1.171366);
   grae->SetPoint(35,8.65,0.08788247);
   grae->SetPointError(35,0,0,1,1.787332);
   grae->SetPoint(36,8.95,-4.17065e-07);
   grae->SetPointError(36,0,0,0,1);
   grae->SetPoint(37,9.25,-4.17065e-07);
   grae->SetPointError(37,0,0,0,1);
   grae->SetPoint(38,9.55,-4.17065e-07);
   grae->SetPointError(38,0,0,0,1);
   grae->SetPoint(39,9.85,-4.17065e-07);
   grae->SetPointError(39,0,0,0,1);
   
   TH1F *Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731 = new TH1F("Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731","Pull of Histogram of obsData_plot__obs_x_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel",100,-3.02,11.02);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->SetMinimum(-4.890207);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->SetMaximum(3.649268);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->SetDirectory(0);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->SetLineColor(ci);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->GetYaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm731);
   
   grae->Draw("b");
   
   TH1D *frame_9314170__42 = new TH1D("frame_9314170__42","",40,-2,10);
   frame_9314170__42->SetBinContent(1,3.293457);
   frame_9314170__42->SetMinimum(-4.5);
   frame_9314170__42->SetMaximum(4.5);
   frame_9314170__42->SetEntries(1);
   frame_9314170__42->SetDirectory(0);
   frame_9314170__42->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9314170__42->SetLineColor(ci);
   frame_9314170__42->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_9314170__42->GetXaxis()->SetLabelFont(132);
   frame_9314170__42->GetXaxis()->SetLabelSize(0.242);
   frame_9314170__42->GetXaxis()->SetTitleSize(0.264);
   frame_9314170__42->GetXaxis()->SetTickLength(0.1);
   frame_9314170__42->GetXaxis()->SetTitleOffset(0.78);
   frame_9314170__42->GetXaxis()->SetTitleFont(132);
   frame_9314170__42->GetYaxis()->SetTitle("Pulls");
   frame_9314170__42->GetYaxis()->SetNdivisions(205);
   frame_9314170__42->GetYaxis()->SetLabelFont(132);
   frame_9314170__42->GetYaxis()->SetLabelOffset(99);
   frame_9314170__42->GetYaxis()->SetLabelSize(0.242);
   frame_9314170__42->GetYaxis()->SetTitleSize(0.242);
   frame_9314170__42->GetYaxis()->SetTickLength(0.05);
   frame_9314170__42->GetYaxis()->SetTitleOffset(0.2);
   frame_9314170__42->GetYaxis()->SetTitleFont(132);
   frame_9314170__42->GetZaxis()->SetLabelFont(132);
   frame_9314170__42->GetZaxis()->SetLabelSize(0.035);
   frame_9314170__42->GetZaxis()->SetTitleSize(0.035);
   frame_9314170__42->GetZaxis()->SetTitleFont(132);
   frame_9314170__42->Draw("AXISSAME");
      tex = new TLatex(-2.25,-2,"-2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-2.2275,2," 2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis21[41] = {-2, -1.7, -1.4, -1.1, -0.8, -0.5, -0.2, 0.1, 0.4, 0.7, 1, 1.3, 1.6, 1.9, 2.2, 2.5, 2.8, 3.1, 3.4, 3.7, 4, 4.3, 4.6, 4.9, 5.2, 5.5, 5.8, 6.1, 6.4, 6.7, 7, 7.3, 7.6, 7.9, 8.2, 8.5, 8.8, 9.1, 9.4, 9.7, 10}; 
   
   TH1D *errors_plus_bin_2 = new TH1D("errors_plus_bin_2","h_MCcomb",40, xAxis21);
   errors_plus_bin_2->SetBinContent(1,0.8461826);
   errors_plus_bin_2->SetBinContent(2,0.7953279);
   errors_plus_bin_2->SetBinContent(3,0.8236874);
   errors_plus_bin_2->SetBinContent(4,0.8147857);
   errors_plus_bin_2->SetBinContent(5,0.8224041);
   errors_plus_bin_2->SetBinContent(6,0.8071216);
   errors_plus_bin_2->SetBinContent(7,0.8073434);
   errors_plus_bin_2->SetBinContent(8,0.7960277);
   errors_plus_bin_2->SetBinContent(9,0.7957766);
   errors_plus_bin_2->SetBinContent(10,0.7771757);
   errors_plus_bin_2->SetBinContent(11,0.7619426);
   errors_plus_bin_2->SetBinContent(12,0.7561001);
   errors_plus_bin_2->SetBinContent(13,0.7423298);
   errors_plus_bin_2->SetBinContent(14,0.7353241);
   errors_plus_bin_2->SetBinContent(15,0.7232998);
   errors_plus_bin_2->SetBinContent(16,0.7112897);
   errors_plus_bin_2->SetBinContent(17,0.6969452);
   errors_plus_bin_2->SetBinContent(18,0.6837124);
   errors_plus_bin_2->SetBinContent(19,0.682517);
   errors_plus_bin_2->SetBinContent(20,0.6554253);
   errors_plus_bin_2->SetBinContent(21,0.6664158);
   errors_plus_bin_2->SetBinContent(22,0.6534172);
   errors_plus_bin_2->SetBinContent(23,0.6300554);
   errors_plus_bin_2->SetBinContent(24,0.6285823);
   errors_plus_bin_2->SetBinContent(25,0.6264883);
   errors_plus_bin_2->SetBinContent(26,0.6022273);
   errors_plus_bin_2->SetBinContent(27,0.6273351);
   errors_plus_bin_2->SetBinContent(28,0.6168106);
   errors_plus_bin_2->SetBinContent(29,0.6288187);
   errors_plus_bin_2->SetBinContent(30,0.6193458);
   errors_plus_bin_2->SetBinContent(31,0.6317816);
   errors_plus_bin_2->SetBinContent(32,0.6726074);
   errors_plus_bin_2->SetBinContent(33,0.7428835);
   errors_plus_bin_2->SetBinContent(34,0.7922751);
   errors_plus_bin_2->SetBinContent(35,1.07563);
   errors_plus_bin_2->SetBinContent(36,3.362351);
   errors_plus_bin_2->SetBinError(0,5.830952);
   errors_plus_bin_2->SetBinError(1,22.75272);
   errors_plus_bin_2->SetBinError(2,27.22764);
   errors_plus_bin_2->SetBinError(3,34.9849);
   errors_plus_bin_2->SetBinError(4,44.03614);
   errors_plus_bin_2->SetBinError(5,59.19025);
   errors_plus_bin_2->SetBinError(6,81.75867);
   errors_plus_bin_2->SetBinError(7,113.3419);
   errors_plus_bin_2->SetBinError(8,118.0512);
   errors_plus_bin_2->SetBinError(9,108.7189);
   errors_plus_bin_2->SetBinError(10,97.92106);
   errors_plus_bin_2->SetBinError(11,90.26046);
   errors_plus_bin_2->SetBinError(12,83.71568);
   errors_plus_bin_2->SetBinError(13,77.92341);
   errors_plus_bin_2->SetBinError(14,73.35572);
   errors_plus_bin_2->SetBinError(15,68.17076);
   errors_plus_bin_2->SetBinError(16,63.93699);
   errors_plus_bin_2->SetBinError(17,59.01855);
   errors_plus_bin_2->SetBinError(18,55.13961);
   errors_plus_bin_2->SetBinError(19,51.76792);
   errors_plus_bin_2->SetBinError(20,47.71118);
   errors_plus_bin_2->SetBinError(21,44.90278);
   errors_plus_bin_2->SetBinError(22,41.06144);
   errors_plus_bin_2->SetBinError(23,37.44459);
   errors_plus_bin_2->SetBinError(24,34.80553);
   errors_plus_bin_2->SetBinError(25,32.09186);
   errors_plus_bin_2->SetBinError(26,28.18913);
   errors_plus_bin_2->SetBinError(27,26.82179);
   errors_plus_bin_2->SetBinError(28,23.53599);
   errors_plus_bin_2->SetBinError(29,21.24998);
   errors_plus_bin_2->SetBinError(30,18.44569);
   errors_plus_bin_2->SetBinError(31,15.95796);
   errors_plus_bin_2->SetBinError(32,13.70205);
   errors_plus_bin_2->SetBinError(33,11.2173);
   errors_plus_bin_2->SetBinError(34,8.347136);
   errors_plus_bin_2->SetBinError(35,6.802878);
   errors_plus_bin_2->SetBinError(36,5.823764);
   errors_plus_bin_2->SetBinError(37,5.830952);
   errors_plus_bin_2->SetBinError(38,5.830952);
   errors_plus_bin_2->SetBinError(39,5.830952);
   errors_plus_bin_2->SetBinError(40,5.830952);
   errors_plus_bin_2->SetBinError(41,5.830952);
   errors_plus_bin_2->SetEntries(40);

   ci = TColor::GetColor("#0000ff");
   errors_plus_bin_2->SetFillColor(ci);
   errors_plus_bin_2->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   errors_plus_bin_2->SetLineColor(ci);
   errors_plus_bin_2->GetXaxis()->SetLabelFont(42);
   errors_plus_bin_2->GetXaxis()->SetLabelSize(0.035);
   errors_plus_bin_2->GetXaxis()->SetTitleSize(0.035);
   errors_plus_bin_2->GetXaxis()->SetTitleFont(42);
   errors_plus_bin_2->GetYaxis()->SetLabelFont(132);
   errors_plus_bin_2->GetYaxis()->SetLabelSize(0.035);
   errors_plus_bin_2->GetYaxis()->SetTitleSize(0.035);
   errors_plus_bin_2->GetYaxis()->SetTitleFont(132);
   errors_plus_bin_2->GetZaxis()->SetLabelFont(132);
   errors_plus_bin_2->GetZaxis()->SetLabelSize(0.035);
   errors_plus_bin_2->GetZaxis()->SetTitleSize(0.035);
   errors_plus_bin_2->GetZaxis()->SetTitleFont(132);
   errors_plus_bin_2->Draw("histo same");
   Double_t xAxis22[41] = {-2, -1.7, -1.4, -1.1, -0.8, -0.5, -0.2, 0.1, 0.4, 0.7, 1, 1.3, 1.6, 1.9, 2.2, 2.5, 2.8, 3.1, 3.4, 3.7, 4, 4.3, 4.6, 4.9, 5.2, 5.5, 5.8, 6.1, 6.4, 6.7, 7, 7.3, 7.6, 7.9, 8.2, 8.5, 8.8, 9.1, 9.4, 9.7, 10}; 
   
   TH1D *lowdat_px_2 = new TH1D("lowdat_px_2","h_MCcomb",40, xAxis22);
   lowdat_px_2->SetBinContent(1,-0.8461826);
   lowdat_px_2->SetBinContent(2,-0.7953279);
   lowdat_px_2->SetBinContent(3,-0.8236874);
   lowdat_px_2->SetBinContent(4,-0.8147857);
   lowdat_px_2->SetBinContent(5,-0.8224041);
   lowdat_px_2->SetBinContent(6,-0.8071216);
   lowdat_px_2->SetBinContent(7,-0.8073434);
   lowdat_px_2->SetBinContent(8,-0.7960277);
   lowdat_px_2->SetBinContent(9,-0.7957766);
   lowdat_px_2->SetBinContent(10,-0.7771757);
   lowdat_px_2->SetBinContent(11,-0.7619426);
   lowdat_px_2->SetBinContent(12,-0.7561001);
   lowdat_px_2->SetBinContent(13,-0.7423298);
   lowdat_px_2->SetBinContent(14,-0.7353241);
   lowdat_px_2->SetBinContent(15,-0.7232998);
   lowdat_px_2->SetBinContent(16,-0.7112897);
   lowdat_px_2->SetBinContent(17,-0.6969452);
   lowdat_px_2->SetBinContent(18,-0.6837124);
   lowdat_px_2->SetBinContent(19,-0.682517);
   lowdat_px_2->SetBinContent(20,-0.6554253);
   lowdat_px_2->SetBinContent(21,-0.6664158);
   lowdat_px_2->SetBinContent(22,-0.6534172);
   lowdat_px_2->SetBinContent(23,-0.6300554);
   lowdat_px_2->SetBinContent(24,-0.6285823);
   lowdat_px_2->SetBinContent(25,-0.6264883);
   lowdat_px_2->SetBinContent(26,-0.6022273);
   lowdat_px_2->SetBinContent(27,-0.6273351);
   lowdat_px_2->SetBinContent(28,-0.6168106);
   lowdat_px_2->SetBinContent(29,-0.6288187);
   lowdat_px_2->SetBinContent(30,-0.6193458);
   lowdat_px_2->SetBinContent(31,-0.6317816);
   lowdat_px_2->SetBinContent(32,-0.6726074);
   lowdat_px_2->SetBinContent(33,-0.7428835);
   lowdat_px_2->SetBinContent(34,-0.7922751);
   lowdat_px_2->SetBinContent(35,-1.07563);
   lowdat_px_2->SetBinContent(36,-3.362351);
   lowdat_px_2->SetBinError(0,5.830952);
   lowdat_px_2->SetBinError(1,22.75272);
   lowdat_px_2->SetBinError(2,27.22764);
   lowdat_px_2->SetBinError(3,34.9849);
   lowdat_px_2->SetBinError(4,44.03614);
   lowdat_px_2->SetBinError(5,59.19025);
   lowdat_px_2->SetBinError(6,81.75867);
   lowdat_px_2->SetBinError(7,113.3419);
   lowdat_px_2->SetBinError(8,118.0512);
   lowdat_px_2->SetBinError(9,108.7189);
   lowdat_px_2->SetBinError(10,97.92106);
   lowdat_px_2->SetBinError(11,90.26046);
   lowdat_px_2->SetBinError(12,83.71568);
   lowdat_px_2->SetBinError(13,77.92341);
   lowdat_px_2->SetBinError(14,73.35572);
   lowdat_px_2->SetBinError(15,68.17076);
   lowdat_px_2->SetBinError(16,63.93699);
   lowdat_px_2->SetBinError(17,59.01855);
   lowdat_px_2->SetBinError(18,55.13961);
   lowdat_px_2->SetBinError(19,51.76792);
   lowdat_px_2->SetBinError(20,47.71118);
   lowdat_px_2->SetBinError(21,44.90278);
   lowdat_px_2->SetBinError(22,41.06144);
   lowdat_px_2->SetBinError(23,37.44459);
   lowdat_px_2->SetBinError(24,34.80553);
   lowdat_px_2->SetBinError(25,32.09186);
   lowdat_px_2->SetBinError(26,28.18913);
   lowdat_px_2->SetBinError(27,26.82179);
   lowdat_px_2->SetBinError(28,23.53599);
   lowdat_px_2->SetBinError(29,21.24998);
   lowdat_px_2->SetBinError(30,18.44569);
   lowdat_px_2->SetBinError(31,15.95796);
   lowdat_px_2->SetBinError(32,13.70205);
   lowdat_px_2->SetBinError(33,11.2173);
   lowdat_px_2->SetBinError(34,8.347136);
   lowdat_px_2->SetBinError(35,6.802878);
   lowdat_px_2->SetBinError(36,5.823764);
   lowdat_px_2->SetBinError(37,5.830952);
   lowdat_px_2->SetBinError(38,5.830952);
   lowdat_px_2->SetBinError(39,5.830952);
   lowdat_px_2->SetBinError(40,5.830952);
   lowdat_px_2->SetBinError(41,5.830952);
   lowdat_px_2->SetEntries(40);

   ci = TColor::GetColor("#0000ff");
   lowdat_px_2->SetFillColor(ci);
   lowdat_px_2->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   lowdat_px_2->SetLineColor(ci);
   lowdat_px_2->GetXaxis()->SetLabelFont(42);
   lowdat_px_2->GetXaxis()->SetLabelSize(0.035);
   lowdat_px_2->GetXaxis()->SetTitleSize(0.035);
   lowdat_px_2->GetXaxis()->SetTitleFont(42);
   lowdat_px_2->GetYaxis()->SetLabelFont(132);
   lowdat_px_2->GetYaxis()->SetLabelSize(0.035);
   lowdat_px_2->GetYaxis()->SetTitleSize(0.035);
   lowdat_px_2->GetYaxis()->SetTitleFont(132);
   lowdat_px_2->GetZaxis()->SetLabelFont(132);
   lowdat_px_2->GetZaxis()->SetLabelSize(0.035);
   lowdat_px_2->GetZaxis()->SetTitleSize(0.035);
   lowdat_px_2->GetZaxis()->SetTitleFont(132);
   lowdat_px_2->Draw("histo same");
   bottompad_2->Modified();
   c2_5->cd();
  
// ------------>Primitives in pad: toppad_2
   toppad_2 = new TPad("toppad_2", "toppad_2",0,0.3,1,1);
   toppad_2->Draw();
   toppad_2->cd();
   toppad_2->Range(-4.769231,0.0001,10.61538,25621.23);
   toppad_2->SetFillColor(0);
   toppad_2->SetFillStyle(4000);
   toppad_2->SetBorderMode(0);
   toppad_2->SetBorderSize(2);
   toppad_2->SetTickx(1);
   toppad_2->SetTicky(1);
   toppad_2->SetLeftMargin(0.18);
   toppad_2->SetRightMargin(0.04);
   toppad_2->SetTopMargin(0.02);
   toppad_2->SetBottomMargin(0);
   toppad_2->SetFrameBorderMode(0);
   toppad_2->SetFrameBorderMode(0);
   
   TH1D *frame_9311c20__43 = new TH1D("frame_9311c20__43","6.10 < q^{2} < 9.35 GeV^{2}/c^{4}",40,-2,10);
   frame_9311c20__43->SetBinContent(1,23248.89);
   frame_9311c20__43->SetMinimum(0.0001);
   frame_9311c20__43->SetMaximum(25108.8);
   frame_9311c20__43->SetEntries(1);
   frame_9311c20__43->SetDirectory(0);
   frame_9311c20__43->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9311c20__43->SetLineColor(ci);
   frame_9311c20__43->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_9311c20__43->GetXaxis()->SetLabelFont(132);
   frame_9311c20__43->GetXaxis()->SetLabelSize(0.1002857);
   frame_9311c20__43->GetXaxis()->SetTitleSize(0.1002857);
   frame_9311c20__43->GetXaxis()->SetTitleOffset(0.9);
   frame_9311c20__43->GetXaxis()->SetTitleFont(132);
   frame_9311c20__43->GetYaxis()->SetNdivisions(506);
   frame_9311c20__43->GetYaxis()->SetLabelFont(132);
   frame_9311c20__43->GetYaxis()->SetLabelSize(0.1002857);
   frame_9311c20__43->GetYaxis()->SetTitleSize(0.1002857);
   frame_9311c20__43->GetYaxis()->SetTitleOffset(0.95);
   frame_9311c20__43->GetYaxis()->SetTitleFont(132);
   frame_9311c20__43->GetZaxis()->SetLabelFont(132);
   frame_9311c20__43->GetZaxis()->SetLabelSize(0.035);
   frame_9311c20__43->GetZaxis()->SetTitleSize(0.035);
   frame_9311c20__43->GetZaxis()->SetTitleFont(132);
   frame_9311c20__43->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > 6.100000 && obs_z_Dstmu_kinematic < 9.350000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_x_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.3);
   grae->SetPoint(0,-1.85,723);
   grae->SetPointError(0,0.15,0.15,26.39331,27.39331);
   grae->SetPoint(1,-1.55,1172);
   grae->SetPointError(1,0.15,0.15,33.73814,34.73814);
   grae->SetPoint(2,-1.25,1804);
   grae->SetPointError(2,0.15,0.15,41.97646,42.97646);
   grae->SetPoint(3,-0.95,2921);
   grae->SetPointError(3,0.15,0.15,53.54859,54.54859);
   grae->SetPoint(4,-0.65,5180);
   grae->SetPointError(4,0.15,0.15,71.47395,72.47395);
   grae->SetPoint(5,-0.35,10261);
   grae->SetPointError(5,0.15,0.15,100.7978,101.7978);
   grae->SetPoint(6,-0.05,19709);
   grae->SetPointError(6,0.15,0.15,139.8896,140.8896);
   grae->SetPoint(7,0.25,21993);
   grae->SetPointError(7,0.15,0.15,147.8012,148.8012);
   grae->SetPoint(8,0.55,18665);
   grae->SetPointError(8,0.15,0.15,136.1208,137.1208);
   grae->SetPoint(9,0.85,15875);
   grae->SetPointError(9,0.15,0.15,125.497,126.497);
   grae->SetPoint(10,1.15,14033);
   grae->SetPointError(10,0.15,0.15,117.962,118.962);
   grae->SetPoint(11,1.45,12259);
   grae->SetPointError(11,0.15,0.15,110.2215,111.2215);
   grae->SetPoint(12,1.75,11019);
   grae->SetPointError(12,0.15,0.15,104.4726,105.4726);
   grae->SetPoint(13,2.05,9952);
   grae->SetPointError(13,0.15,0.15,99.26096,100.261);
   grae->SetPoint(14,2.35,8883);
   grae->SetPointError(14,0.15,0.15,93.75099,94.75099);
   grae->SetPoint(15,2.65,8080);
   grae->SetPointError(15,0.15,0.15,89.39021,90.39021);
   grae->SetPoint(16,2.95,7171);
   grae->SetPointError(16,0.15,0.15,84.18323,85.18323);
   grae->SetPoint(17,3.25,6504);
   grae->SetPointError(17,0.15,0.15,80.14893,81.14893);
   grae->SetPoint(18,3.55,5753);
   grae->SetPointError(18,0.15,0.15,75.35018,76.35018);
   grae->SetPoint(19,3.85,5299);
   grae->SetPointError(19,0.15,0.15,72.29595,73.29595);
   grae->SetPoint(20,4.15,4540);
   grae->SetPointError(20,0.15,0.15,66.88138,67.88138);
   grae->SetPoint(21,4.45,3949);
   grae->SetPointError(21,0.15,0.15,62.34306,63.34306);
   grae->SetPoint(22,4.75,3532);
   grae->SetPointError(22,0.15,0.15,58.93274,59.93274);
   grae->SetPoint(23,5.05,3066);
   grae->SetPointError(23,0.15,0.15,54.87373,55.87373);
   grae->SetPoint(24,5.35,2624);
   grae->SetPointError(24,0.15,0.15,50.72743,51.72743);
   grae->SetPoint(25,5.65,2191);
   grae->SetPointError(25,0.15,0.15,46.31079,47.31079);
   grae->SetPoint(26,5.95,1828);
   grae->SetPointError(26,0.15,0.15,42.25804,43.25804);
   grae->SetPoint(27,6.25,1456);
   grae->SetPointError(27,0.15,0.15,37.66084,38.66084);
   grae->SetPoint(28,6.55,1142);
   grae->SetPointError(28,0.15,0.15,33.29719,34.29719);
   grae->SetPoint(29,6.85,887);
   grae->SetPointError(29,0.15,0.15,29.28674,30.28674);
   grae->SetPoint(30,7.15,638);
   grae->SetPointError(30,0.15,0.15,24.76361,25.76361);
   grae->SetPoint(31,7.45,415);
   grae->SetPointError(31,0.15,0.15,19.87768,20.87768);
   grae->SetPoint(32,7.75,228);
   grae->SetPointError(32,0.15,0.15,14.60794,15.60794);
   grae->SetPoint(33,8.05,111);
   grae->SetPointError(33,0.15,0.15,10.04751,11.04751);
   grae->SetPoint(34,8.35,40);
   grae->SetPointError(34,0.15,0.15,6.298,7.377261);
   grae->SetPoint(35,8.65,3);
   grae->SetPointError(35,0.15,0.15,1.632705,2.918186);
   grae->SetPoint(36,8.95,0);
   grae->SetPointError(36,0.15,0.15,0,1.147874);
   grae->SetPoint(37,9.25,0);
   grae->SetPointError(37,0.15,0.15,0,1.147874);
   grae->SetPoint(38,9.55,0);
   grae->SetPointError(38,0.15,0.15,0,1.147874);
   grae->SetPoint(39,9.85,0);
   grae->SetPointError(39,0.15,0.15,0,1.147874);
   
   TH1F *Graph_Graph_h_obsData_Cut832 = new TH1F("Graph_Graph_h_obsData_Cut832","Histogram of obsData_plot__obs_x_Dstmu_kinematic",100,-3.2,11.2);
   Graph_Graph_h_obsData_Cut832->SetMinimum(0);
   Graph_Graph_h_obsData_Cut832->SetMaximum(24355.98);
   Graph_Graph_h_obsData_Cut832->SetDirectory(0);
   Graph_Graph_h_obsData_Cut832->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut832->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut832->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut832->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut832->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut832->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut832->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut832->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut832->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut832->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut832->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut832->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut832->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut832->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut832);
   
   grae->Draw("zp");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee3333");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ee3333");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,789.5815642);
   graph->SetPoint(4,-1.700000122,789.5815642);
   graph->SetPoint(5,-1.699999878,1156.257619);
   graph->SetPoint(6,-1.400000122,1156.257619);
   graph->SetPoint(7,-1.399999878,1881.539488);
   graph->SetPoint(8,-1.100000122,1881.539488);
   graph->SetPoint(9,-1.099999878,2999.237715);
   graph->SetPoint(10,-0.8000001224,2999.237715);
   graph->SetPoint(11,-0.7999998776,5411.364567);
   graph->SetPoint(12,-0.5000001224,5411.364567);
   graph->SetPoint(13,-0.4999998776,10369.42874);
   graph->SetPoint(14,-0.2000001224,10369.42874);
   graph->SetPoint(15,-0.1999998776,19896.78473);
   graph->SetPoint(16,0.09999987759,19896.78473);
   graph->SetPoint(17,0.1000001224,21858.56615);
   graph->SetPoint(18,0.3999998776,21858.56615);
   graph->SetPoint(19,0.4000001224,18957.15952);
   graph->SetPoint(20,0.6999998776,18957.15952);
   graph->SetPoint(21,0.7000001224,15848.14722);
   graph->SetPoint(22,0.9999998776,15848.14722);
   graph->SetPoint(23,1.000000122,13900.16242);
   graph->SetPoint(24,1.299999878,13900.16242);
   graph->SetPoint(25,1.300000122,12251.17325);
   graph->SetPoint(26,1.599999878,12251.17325);
   graph->SetPoint(27,1.600000122,11020.6179);
   graph->SetPoint(28,1.899999878,11020.6179);
   graph->SetPoint(29,1.900000122,9957.681653);
   graph->SetPoint(30,2.199999878,9957.681653);
   graph->SetPoint(31,2.200000122,8848.959397);
   graph->SetPoint(32,2.499999878,8848.959397);
   graph->SetPoint(33,2.500000122,8016.553145);
   graph->SetPoint(34,2.799999878,8016.553145);
   graph->SetPoint(35,2.800000122,7136.066719);
   graph->SetPoint(36,3.099999878,7136.066719);
   graph->SetPoint(37,3.100000122,6410.56976);
   graph->SetPoint(38,3.399999878,6410.56976);
   graph->SetPoint(39,3.400000122,5814.936404);
   graph->SetPoint(40,3.699999878,5814.936404);
   graph->SetPoint(41,3.700000122,5159.916082);
   graph->SetPoint(42,3.999999878,5159.916082);
   graph->SetPoint(43,4.000000122,4626.213955);
   graph->SetPoint(44,4.299999878,4626.213955);
   graph->SetPoint(45,4.300000122,4049.862019);
   graph->SetPoint(46,4.599999878,4049.862019);
   graph->SetPoint(47,4.600000122,3558.115578);
   graph->SetPoint(48,4.899999878,3558.115578);
   graph->SetPoint(49,4.900000122,3109.11497);
   graph->SetPoint(50,5.199999878,3109.11497);
   graph->SetPoint(51,5.200000122,2670.080813);
   graph->SetPoint(52,5.499999878,2670.080813);
   graph->SetPoint(53,5.500000122,2138.384806);
   graph->SetPoint(54,5.799999878,2138.384806);
   graph->SetPoint(55,5.800000122,1902.567592);
   graph->SetPoint(56,6.099999878,1902.567592);
   graph->SetPoint(57,6.100000122,1480.184701);
   graph->SetPoint(58,6.399999878,1480.184701);
   graph->SetPoint(59,6.400000122,1176.497328);
   graph->SetPoint(60,6.699999878,1176.497328);
   graph->SetPoint(61,6.700000122,877.5500804);
   graph->SetPoint(62,6.999999878,877.5500804);
   graph->SetPoint(63,7.000000122,618.9977361);
   graph->SetPoint(64,7.299999878,618.9977361);
   graph->SetPoint(65,7.300000122,426.6568425);
   graph->SetPoint(66,7.599999878,426.6568425);
   graph->SetPoint(67,7.600000122,252.8297464);
   graph->SetPoint(68,7.899999878,252.8297464);
   graph->SetPoint(69,7.900000122,105.7382123);
   graph->SetPoint(70,8.199999878,105.7382123);
   graph->SetPoint(71,8.200000122,34.94463974);
   graph->SetPoint(72,8.499999878,34.94463974);
   graph->SetPoint(73,8.500000122,2.856513876);
   graph->SetPoint(74,8.799999878,2.856513876);
   graph->SetPoint(75,8.800000122,4.787383162e-07);
   graph->SetPoint(76,9.099999878,4.787383162e-07);
   graph->SetPoint(77,9.100000122,4.787383162e-07);
   graph->SetPoint(78,9.399999878,4.787383162e-07);
   graph->SetPoint(79,9.400000122,4.787383162e-07);
   graph->SetPoint(80,9.699999878,4.787383162e-07);
   graph->SetPoint(81,9.700000122,4.787383162e-07);
   graph->SetPoint(82,9.999999878,4.787383162e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm1361 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm1361","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->SetMaximum(24044.42);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1361->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm1361);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*,*DDmu*,*DDtau*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#11bf33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#11bf33");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,786.5788677);
   graph->SetPoint(4,-1.700000122,786.5788677);
   graph->SetPoint(5,-1.699999878,1152.331728);
   graph->SetPoint(6,-1.400000122,1152.331728);
   graph->SetPoint(7,-1.399999878,1876.243547);
   graph->SetPoint(8,-1.100000122,1876.243547);
   graph->SetPoint(9,-1.099999878,2990.710202);
   graph->SetPoint(10,-0.8000001224,2990.710202);
   graph->SetPoint(11,-0.7999998776,5397.158043);
   graph->SetPoint(12,-0.5000001224,5397.158043);
   graph->SetPoint(13,-0.4999998776,10349.09336);
   graph->SetPoint(14,-0.2000001224,10349.09336);
   graph->SetPoint(15,-0.1999998776,19863.77526);
   graph->SetPoint(16,0.09999987759,19863.77526);
   graph->SetPoint(17,0.1000001224,21797.00927);
   graph->SetPoint(18,0.3999998776,21797.00927);
   graph->SetPoint(19,0.4000001224,18853.46564);
   graph->SetPoint(20,0.6999998776,18853.46564);
   graph->SetPoint(21,0.7000001224,15687.45908);
   graph->SetPoint(22,0.9999998776,15687.45908);
   graph->SetPoint(23,1.000000122,13681.10365);
   graph->SetPoint(24,1.299999878,13681.10365);
   graph->SetPoint(25,1.300000122,11967.75469);
   graph->SetPoint(26,1.599999878,11967.75469);
   graph->SetPoint(27,1.600000122,10653.96359);
   graph->SetPoint(28,1.899999878,10653.96359);
   graph->SetPoint(29,1.900000122,9538.24872);
   graph->SetPoint(30,2.199999878,9538.24872);
   graph->SetPoint(31,2.200000122,8361.514914);
   graph->SetPoint(32,2.499999878,8361.514914);
   graph->SetPoint(33,2.500000122,7470.98211);
   graph->SetPoint(34,2.799999878,7470.98211);
   graph->SetPoint(35,2.800000122,6562.570446);
   graph->SetPoint(36,3.099999878,6562.570446);
   graph->SetPoint(37,3.100000122,5791.988668);
   graph->SetPoint(38,3.399999878,5791.988668);
   graph->SetPoint(39,3.400000122,5186.714898);
   graph->SetPoint(40,3.699999878,5186.714898);
   graph->SetPoint(41,3.700000122,4535.95227);
   graph->SetPoint(42,3.999999878,4535.95227);
   graph->SetPoint(43,4.000000122,4026.403022);
   graph->SetPoint(44,4.299999878,4026.403022);
   graph->SetPoint(45,4.300000122,3462.713018);
   graph->SetPoint(46,4.599999878,3462.713018);
   graph->SetPoint(47,4.600000122,3022.672655);
   graph->SetPoint(48,4.899999878,3022.672655);
   graph->SetPoint(49,4.900000122,2618.058113);
   graph->SetPoint(50,5.199999878,2618.058113);
   graph->SetPoint(51,5.200000122,2229.716599);
   graph->SetPoint(52,5.499999878,2229.716599);
   graph->SetPoint(53,5.500000122,1782.925001);
   graph->SetPoint(54,5.799999878,1782.925001);
   graph->SetPoint(55,5.800000122,1590.082383);
   graph->SetPoint(56,6.099999878,1590.082383);
   graph->SetPoint(57,6.100000122,1227.973722);
   graph->SetPoint(58,6.399999878,1227.973722);
   graph->SetPoint(59,6.400000122,983.8402398);
   graph->SetPoint(60,6.699999878,983.8402398);
   graph->SetPoint(61,6.700000122,745.7280965);
   graph->SetPoint(62,6.999999878,745.7280965);
   graph->SetPoint(63,7.000000122,524.018052);
   graph->SetPoint(64,7.299999878,524.018052);
   graph->SetPoint(65,7.300000122,363.8202679);
   graph->SetPoint(66,7.599999878,363.8202679);
   graph->SetPoint(67,7.600000122,217.8970619);
   graph->SetPoint(68,7.899999878,217.8970619);
   graph->SetPoint(69,7.900000122,93.3806967);
   graph->SetPoint(70,8.199999878,93.3806967);
   graph->SetPoint(71,8.200000122,31.6153163);
   graph->SetPoint(72,8.499999878,31.6153163);
   graph->SetPoint(73,8.500000122,2.678952222);
   graph->SetPoint(74,8.799999878,2.678952222);
   graph->SetPoint(75,8.800000122,4.787383162e-07);
   graph->SetPoint(76,9.099999878,4.787383162e-07);
   graph->SetPoint(77,9.100000122,4.787383162e-07);
   graph->SetPoint(78,9.399999878,4.787383162e-07);
   graph->SetPoint(79,9.400000122,4.787383162e-07);
   graph->SetPoint(80,9.699999878,4.787383162e-07);
   graph->SetPoint(81,9.700000122,4.787383162e-07);
   graph->SetPoint(82,9.999999878,4.787383162e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->SetMaximum(23976.71);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1462);
   
   graph->Draw("lf");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#992288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#992288");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,784.5970519);
   graph->SetPoint(4,-1.700000122,784.5970519);
   graph->SetPoint(5,-1.699999878,1149.349173);
   graph->SetPoint(6,-1.400000122,1149.349173);
   graph->SetPoint(7,-1.399999878,1871.489539);
   graph->SetPoint(8,-1.100000122,1871.489539);
   graph->SetPoint(9,-1.099999878,2982.920079);
   graph->SetPoint(10,-0.8000001224,2982.920079);
   graph->SetPoint(11,-0.7999998776,5387.933724);
   graph->SetPoint(12,-0.5000001224,5387.933724);
   graph->SetPoint(13,-0.4999998776,10333.26386);
   graph->SetPoint(14,-0.2000001224,10333.26386);
   graph->SetPoint(15,-0.1999998776,19834.71863);
   graph->SetPoint(16,0.09999987759,19834.71863);
   graph->SetPoint(17,0.1000001224,21756.68164);
   graph->SetPoint(18,0.3999998776,21756.68164);
   graph->SetPoint(19,0.4000001224,18784.21742);
   graph->SetPoint(20,0.6999998776,18784.21742);
   graph->SetPoint(21,0.7000001224,15597.83273);
   graph->SetPoint(22,0.9999998776,15597.83273);
   graph->SetPoint(23,1.000000122,13550.44157);
   graph->SetPoint(24,1.299999878,13550.44157);
   graph->SetPoint(25,1.300000122,11790.25439);
   graph->SetPoint(26,1.599999878,11790.25439);
   graph->SetPoint(27,1.600000122,10424.88831);
   graph->SetPoint(28,1.899999878,10424.88831);
   graph->SetPoint(29,1.900000122,9248.867143);
   graph->SetPoint(30,2.199999878,9248.867143);
   graph->SetPoint(31,2.200000122,7978.14333);
   graph->SetPoint(32,2.499999878,7978.14333);
   graph->SetPoint(33,2.500000122,6993.227958);
   graph->SetPoint(34,2.799999878,6993.227958);
   graph->SetPoint(35,2.800000122,6024.731434);
   graph->SetPoint(36,3.099999878,6024.731434);
   graph->SetPoint(37,3.100000122,5143.539175);
   graph->SetPoint(38,3.399999878,5143.539175);
   graph->SetPoint(39,3.400000122,4463.026216);
   graph->SetPoint(40,3.699999878,4463.026216);
   graph->SetPoint(41,3.700000122,3711.091577);
   graph->SetPoint(42,3.999999878,3711.091577);
   graph->SetPoint(43,4.000000122,3200.385594);
   graph->SetPoint(44,4.299999878,3200.385594);
   graph->SetPoint(45,4.300000122,2601.499709);
   graph->SetPoint(46,4.599999878,2601.499709);
   graph->SetPoint(47,4.600000122,2104.678247);
   graph->SetPoint(48,4.899999878,2104.678247);
   graph->SetPoint(49,4.900000122,1724.608839);
   graph->SetPoint(50,5.199999878,1724.608839);
   graph->SetPoint(51,5.200000122,1407.518722);
   graph->SetPoint(52,5.499999878,1407.518722);
   graph->SetPoint(53,5.500000122,1024.097711);
   graph->SetPoint(54,5.799999878,1024.097711);
   graph->SetPoint(55,5.800000122,880.8752674);
   graph->SetPoint(56,6.099999878,880.8752674);
   graph->SetPoint(57,6.100000122,659.3736111);
   graph->SetPoint(58,6.399999878,659.3736111);
   graph->SetPoint(59,6.400000122,513.4280625);
   graph->SetPoint(60,6.699999878,513.4280625);
   graph->SetPoint(61,6.700000122,373.5761768);
   graph->SetPoint(62,6.999999878,373.5761768);
   graph->SetPoint(63,7.000000122,258.5995562);
   graph->SetPoint(64,7.299999878,258.5995562);
   graph->SetPoint(65,7.300000122,183.0867532);
   graph->SetPoint(66,7.599999878,183.0867532);
   graph->SetPoint(67,7.600000122,119.3902564);
   graph->SetPoint(68,7.899999878,119.3902564);
   graph->SetPoint(69,7.900000122,54.34206669);
   graph->SetPoint(70,8.199999878,54.34206669);
   graph->SetPoint(71,8.200000122,18.14843729);
   graph->SetPoint(72,8.499999878,18.14843729);
   graph->SetPoint(73,8.500000122,2.450727505);
   graph->SetPoint(74,8.799999878,2.450727505);
   graph->SetPoint(75,8.800000122,4.185536497e-07);
   graph->SetPoint(76,9.099999878,4.185536497e-07);
   graph->SetPoint(77,9.100000122,4.185536497e-07);
   graph->SetPoint(78,9.399999878,4.185536497e-07);
   graph->SetPoint(79,9.400000122,4.185536497e-07);
   graph->SetPoint(80,9.699999878,4.185536497e-07);
   graph->SetPoint(81,9.700000122,4.185536497e-07);
   graph->SetPoint(82,9.999999878,4.185536497e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->SetMaximum(23932.35);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1563);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*comb*,*misID*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#332288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#332288");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,766.1097871);
   graph->SetPoint(4,-1.700000122,766.1097871);
   graph->SetPoint(5,-1.699999878,1121.96828);
   graph->SetPoint(6,-1.400000122,1121.96828);
   graph->SetPoint(7,-1.399999878,1835.454795);
   graph->SetPoint(8,-1.100000122,1835.454795);
   graph->SetPoint(9,-1.099999878,2924.83007);
   graph->SetPoint(10,-0.8000001224,2924.83007);
   graph->SetPoint(11,-0.7999998776,5275.566073);
   graph->SetPoint(12,-0.5000001224,5275.566073);
   graph->SetPoint(13,-0.4999998776,10153.74417);
   graph->SetPoint(14,-0.2000001224,10153.74417);
   graph->SetPoint(15,-0.1999998776,19449.98378);
   graph->SetPoint(16,0.09999987759,19449.98378);
   graph->SetPoint(17,0.1000001224,21106.58957);
   graph->SetPoint(18,0.3999998776,21106.58957);
   graph->SetPoint(19,0.4000001224,17736.424);
   graph->SetPoint(20,0.6999998776,17736.424);
   graph->SetPoint(21,0.7000001224,14239.97737);
   graph->SetPoint(22,0.9999998776,14239.97737);
   graph->SetPoint(23,1.000000122,11985.6895);
   graph->SetPoint(24,1.299999878,11985.6895);
   graph->SetPoint(25,1.300000122,10113.79247);
   graph->SetPoint(26,1.599999878,10113.79247);
   graph->SetPoint(27,1.600000122,8665.116439);
   graph->SetPoint(28,1.899999878,8665.116439);
   graph->SetPoint(29,1.900000122,7545.102237);
   graph->SetPoint(30,2.199999878,7545.102237);
   graph->SetPoint(31,2.200000122,6390.94837);
   graph->SetPoint(32,2.499999878,6390.94837);
   graph->SetPoint(33,2.500000122,5497.416525);
   graph->SetPoint(34,2.799999878,5497.416525);
   graph->SetPoint(35,2.800000122,4662.730276);
   graph->SetPoint(36,3.099999878,4662.730276);
   graph->SetPoint(37,3.100000122,3933.628916);
   graph->SetPoint(38,3.399999878,3933.628916);
   graph->SetPoint(39,3.400000122,3392.57552);
   graph->SetPoint(40,3.699999878,3392.57552);
   graph->SetPoint(41,3.700000122,2795.303938);
   graph->SetPoint(42,3.999999878,2795.303938);
   graph->SetPoint(43,4.000000122,2419.487693);
   graph->SetPoint(44,4.299999878,2419.487693);
   graph->SetPoint(45,4.300000122,1974.429577);
   graph->SetPoint(46,4.599999878,1974.429577);
   graph->SetPoint(47,4.600000122,1594.845407);
   graph->SetPoint(48,4.899999878,1594.845407);
   graph->SetPoint(49,4.900000122,1320.426703);
   graph->SetPoint(50,5.199999878,1320.426703);
   graph->SetPoint(51,5.200000122,1108.356141);
   graph->SetPoint(52,5.499999878,1108.356141);
   graph->SetPoint(53,5.500000122,813.2975457);
   graph->SetPoint(54,5.799999878,813.2975457);
   graph->SetPoint(55,5.800000122,707.4256806);
   graph->SetPoint(56,6.099999878,707.4256806);
   graph->SetPoint(57,6.100000122,544.8145335);
   graph->SetPoint(58,6.399999878,544.8145335);
   graph->SetPoint(59,6.400000122,439.5512471);
   graph->SetPoint(60,6.699999878,439.5512471);
   graph->SetPoint(61,6.700000122,321.7304541);
   graph->SetPoint(62,6.999999878,321.7304541);
   graph->SetPoint(63,7.000000122,229.043674);
   graph->SetPoint(64,7.299999878,229.043674);
   graph->SetPoint(65,7.300000122,165.9590932);
   graph->SetPoint(66,7.599999878,165.9590932);
   graph->SetPoint(67,7.600000122,112.1931888);
   graph->SetPoint(68,7.899999878,112.1931888);
   graph->SetPoint(69,7.900000122,51.53246121);
   graph->SetPoint(70,8.199999878,51.53246121);
   graph->SetPoint(71,8.200000122,17.3586059);
   graph->SetPoint(72,8.499999878,17.3586059);
   graph->SetPoint(73,8.500000122,2.450727196);
   graph->SetPoint(74,8.799999878,2.450727196);
   graph->SetPoint(75,8.800000122,1.093242518e-07);
   graph->SetPoint(76,9.099999878,1.093242518e-07);
   graph->SetPoint(77,9.100000122,1.093242518e-07);
   graph->SetPoint(78,9.399999878,1.093242518e-07);
   graph->SetPoint(79,9.400000122,1.093242518e-07);
   graph->SetPoint(80,9.699999878,1.093242518e-07);
   graph->SetPoint(81,9.700000122,1.093242518e-07);
   graph->SetPoint(82,9.999999878,1.093242518e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->SetMaximum(23217.25);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1664);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ddcc77");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ddcc77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,46.77521596);
   graph->SetPoint(4,-1.700000122,46.77521596);
   graph->SetPoint(5,-1.699999878,67.49802997);
   graph->SetPoint(6,-1.400000122,67.49802997);
   graph->SetPoint(7,-1.399999878,113.4393078);
   graph->SetPoint(8,-1.100000122,113.4393078);
   graph->SetPoint(9,-1.099999878,151.028026);
   graph->SetPoint(10,-0.8000001224,151.028026);
   graph->SetPoint(11,-0.7999998776,240.4380788);
   graph->SetPoint(12,-0.5000001224,240.4380788);
   graph->SetPoint(13,-0.4999998776,352.350688);
   graph->SetPoint(14,-0.2000001224,352.350688);
   graph->SetPoint(15,-0.1999998776,586.3116093);
   graph->SetPoint(16,0.09999987759,586.3116093);
   graph->SetPoint(17,0.1000001224,619.0955274);
   graph->SetPoint(18,0.3999998776,619.0955274);
   graph->SetPoint(19,0.4000001224,640.4131559);
   graph->SetPoint(20,0.6999998776,640.4131559);
   graph->SetPoint(21,0.7000001224,589.5324244);
   graph->SetPoint(22,0.9999998776,589.5324244);
   graph->SetPoint(23,1.000000122,589.77965);
   graph->SetPoint(24,1.299999878,589.77965);
   graph->SetPoint(25,1.300000122,566.2650486);
   graph->SetPoint(26,1.599999878,566.2650486);
   graph->SetPoint(27,1.600000122,547.5326943);
   graph->SetPoint(28,1.899999878,547.5326943);
   graph->SetPoint(29,1.900000122,570.8017357);
   graph->SetPoint(30,2.199999878,570.8017357);
   graph->SetPoint(31,2.200000122,562.0655198);
   graph->SetPoint(32,2.499999878,562.0655198);
   graph->SetPoint(33,2.500000122,556.0666043);
   graph->SetPoint(34,2.799999878,556.0666043);
   graph->SetPoint(35,2.800000122,513.4507105);
   graph->SetPoint(36,3.099999878,513.4507105);
   graph->SetPoint(37,3.100000122,501.4048385);
   graph->SetPoint(38,3.399999878,501.4048385);
   graph->SetPoint(39,3.400000122,554.9830214);
   graph->SetPoint(40,3.699999878,554.9830214);
   graph->SetPoint(41,3.700000122,526.8251171);
   graph->SetPoint(42,3.999999878,526.8251171);
   graph->SetPoint(43,4.000000122,563.7147533);
   graph->SetPoint(44,4.299999878,563.7147533);
   graph->SetPoint(45,4.300000122,535.1594136);
   graph->SetPoint(46,4.599999878,535.1594136);
   graph->SetPoint(47,4.600000122,514.4526275);
   graph->SetPoint(48,4.899999878,514.4526275);
   graph->SetPoint(49,4.900000122,488.3442081);
   graph->SetPoint(50,5.199999878,488.3442081);
   graph->SetPoint(51,5.200000122,496.8942868);
   graph->SetPoint(52,5.499999878,496.8942868);
   graph->SetPoint(53,5.500000122,387.4758823);
   graph->SetPoint(54,5.799999878,387.4758823);
   graph->SetPoint(55,5.800000122,389.9758031);
   graph->SetPoint(56,6.099999878,389.9758031);
   graph->SetPoint(57,6.100000122,345.6938803);
   graph->SetPoint(58,6.399999878,345.6938803);
   graph->SetPoint(59,6.400000122,328.8758851);
   graph->SetPoint(60,6.699999878,328.8758851);
   graph->SetPoint(61,6.700000122,259.6333215);
   graph->SetPoint(62,6.999999878,259.6333215);
   graph->SetPoint(63,7.000000122,193.6806265);
   graph->SetPoint(64,7.299999878,193.6806265);
   graph->SetPoint(65,7.300000122,145.5928783);
   graph->SetPoint(66,7.599999878,145.5928783);
   graph->SetPoint(67,7.600000122,101.7923435);
   graph->SetPoint(68,7.899999878,101.7923435);
   graph->SetPoint(69,7.900000122,48.27888214);
   graph->SetPoint(70,8.199999878,48.27888214);
   graph->SetPoint(71,8.200000122,16.3188569);
   graph->SetPoint(72,8.499999878,16.3188569);
   graph->SetPoint(73,8.500000122,2.450727196);
   graph->SetPoint(74,8.799999878,2.450727196);
   graph->SetPoint(75,8.800000122,1.093242518e-07);
   graph->SetPoint(76,9.099999878,1.093242518e-07);
   graph->SetPoint(77,9.100000122,1.093242518e-07);
   graph->SetPoint(78,9.399999878,1.093242518e-07);
   graph->SetPoint(79,9.400000122,1.093242518e-07);
   graph->SetPoint(80,9.699999878,1.093242518e-07);
   graph->SetPoint(81,9.700000122,1.093242518e-07);
   graph->SetPoint(82,9.999999878,1.093242518e-07);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->SetMaximum(704.4545);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1765);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee7722");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3001);

   ci = TColor::GetColor("#ddcc77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,7.086562273);
   graph->SetPoint(4,-1.700000122,7.086562273);
   graph->SetPoint(5,-1.699999878,8.833745246);
   graph->SetPoint(6,-1.400000122,8.833745246);
   graph->SetPoint(7,-1.399999878,14.57615859);
   graph->SetPoint(8,-1.100000122,14.57615859);
   graph->SetPoint(9,-1.099999878,14.91329124);
   graph->SetPoint(10,-0.8000001224,14.91329124);
   graph->SetPoint(11,-0.7999998776,22.0050183);
   graph->SetPoint(12,-0.5000001224,22.0050183);
   graph->SetPoint(13,-0.4999998776,30.08987351);
   graph->SetPoint(14,-0.2000001224,30.08987351);
   graph->SetPoint(15,-0.1999998776,54.71176226);
   graph->SetPoint(16,0.09999987759,54.71176226);
   graph->SetPoint(17,0.1000001224,74.57476202);
   graph->SetPoint(18,0.3999998776,74.57476202);
   graph->SetPoint(19,0.4000001224,80.06980789);
   graph->SetPoint(20,0.6999998776,80.06980789);
   graph->SetPoint(21,0.7000001224,99.2504735);
   graph->SetPoint(22,0.9999998776,99.2504735);
   graph->SetPoint(23,1.000000122,111.2029251);
   graph->SetPoint(24,1.299999878,111.2029251);
   graph->SetPoint(25,1.300000122,143.5298169);
   graph->SetPoint(26,1.599999878,143.5298169);
   graph->SetPoint(27,1.600000122,141.399576);
   graph->SetPoint(28,1.899999878,141.399576);
   graph->SetPoint(29,1.900000122,164.6563896);
   graph->SetPoint(30,2.199999878,164.6563896);
   graph->SetPoint(31,2.200000122,178.1642023);
   graph->SetPoint(32,2.499999878,178.1642023);
   graph->SetPoint(33,2.500000122,189.2215809);
   graph->SetPoint(34,2.799999878,189.2215809);
   graph->SetPoint(35,2.800000122,216.0148607);
   graph->SetPoint(36,3.099999878,216.0148607);
   graph->SetPoint(37,3.100000122,221.6239362);
   graph->SetPoint(38,3.399999878,221.6239362);
   graph->SetPoint(39,3.400000122,235.3277984);
   graph->SetPoint(40,3.699999878,235.3277984);
   graph->SetPoint(41,3.700000122,255.8086122);
   graph->SetPoint(42,3.999999878,255.8086122);
   graph->SetPoint(43,4.000000122,289.5813352);
   graph->SetPoint(44,4.299999878,289.5813352);
   graph->SetPoint(45,4.300000122,292.4941527);
   graph->SetPoint(46,4.599999878,292.4941527);
   graph->SetPoint(47,4.600000122,310.6007705);
   graph->SetPoint(48,4.899999878,310.6007705);
   graph->SetPoint(49,4.900000122,289.2722387);
   graph->SetPoint(50,5.199999878,289.2722387);
   graph->SetPoint(51,5.200000122,305.537652);
   graph->SetPoint(52,5.499999878,305.537652);
   graph->SetPoint(53,5.500000122,250.7895882);
   graph->SetPoint(54,5.799999878,250.7895882);
   graph->SetPoint(55,5.800000122,238.8965641);
   graph->SetPoint(56,6.099999878,238.8965641);
   graph->SetPoint(57,6.100000122,217.7727439);
   graph->SetPoint(58,6.399999878,217.7727439);
   graph->SetPoint(59,6.400000122,198.9944773);
   graph->SetPoint(60,6.699999878,198.9944773);
   graph->SetPoint(61,6.700000122,158.3064608);
   graph->SetPoint(62,6.999999878,158.3064608);
   graph->SetPoint(63,7.000000122,139.0764036);
   graph->SetPoint(64,7.299999878,139.0764036);
   graph->SetPoint(65,7.300000122,90.23504796);
   graph->SetPoint(66,7.599999878,90.23504796);
   graph->SetPoint(67,7.600000122,60.30533768);
   graph->SetPoint(68,7.899999878,60.30533768);
   graph->SetPoint(69,7.900000122,28.79990095);
   graph->SetPoint(70,8.199999878,28.79990095);
   graph->SetPoint(71,8.200000122,11.01031116);
   graph->SetPoint(72,8.499999878,11.01031116);
   graph->SetPoint(73,8.500000122,1.452016933);
   graph->SetPoint(74,8.799999878,1.452016933);
   graph->SetPoint(75,8.800000122,4.623899001e-08);
   graph->SetPoint(76,9.099999878,4.623899001e-08);
   graph->SetPoint(77,9.100000122,4.623899001e-08);
   graph->SetPoint(78,9.399999878,4.623899001e-08);
   graph->SetPoint(79,9.400000122,4.623899001e-08);
   graph->SetPoint(80,9.699999878,4.623899001e-08);
   graph->SetPoint(81,9.700000122,4.623899001e-08);
   graph->SetPoint(82,9.999999878,4.623899001e-08);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->SetMaximum(341.6608);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp1866);
   
   graph->Draw("f");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > 6.100000 && obs_z_Dstmu_kinematic < 9.350000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_x_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.4);
   grae->SetPoint(0,-1.85,723);
   grae->SetPointError(0,0.15,0.15,26.39331,27.39331);
   grae->SetPoint(1,-1.55,1172);
   grae->SetPointError(1,0.15,0.15,33.73814,34.73814);
   grae->SetPoint(2,-1.25,1804);
   grae->SetPointError(2,0.15,0.15,41.97646,42.97646);
   grae->SetPoint(3,-0.95,2921);
   grae->SetPointError(3,0.15,0.15,53.54859,54.54859);
   grae->SetPoint(4,-0.65,5180);
   grae->SetPointError(4,0.15,0.15,71.47395,72.47395);
   grae->SetPoint(5,-0.35,10261);
   grae->SetPointError(5,0.15,0.15,100.7978,101.7978);
   grae->SetPoint(6,-0.05,19709);
   grae->SetPointError(6,0.15,0.15,139.8896,140.8896);
   grae->SetPoint(7,0.25,21993);
   grae->SetPointError(7,0.15,0.15,147.8012,148.8012);
   grae->SetPoint(8,0.55,18665);
   grae->SetPointError(8,0.15,0.15,136.1208,137.1208);
   grae->SetPoint(9,0.85,15875);
   grae->SetPointError(9,0.15,0.15,125.497,126.497);
   grae->SetPoint(10,1.15,14033);
   grae->SetPointError(10,0.15,0.15,117.962,118.962);
   grae->SetPoint(11,1.45,12259);
   grae->SetPointError(11,0.15,0.15,110.2215,111.2215);
   grae->SetPoint(12,1.75,11019);
   grae->SetPointError(12,0.15,0.15,104.4726,105.4726);
   grae->SetPoint(13,2.05,9952);
   grae->SetPointError(13,0.15,0.15,99.26096,100.261);
   grae->SetPoint(14,2.35,8883);
   grae->SetPointError(14,0.15,0.15,93.75099,94.75099);
   grae->SetPoint(15,2.65,8080);
   grae->SetPointError(15,0.15,0.15,89.39021,90.39021);
   grae->SetPoint(16,2.95,7171);
   grae->SetPointError(16,0.15,0.15,84.18323,85.18323);
   grae->SetPoint(17,3.25,6504);
   grae->SetPointError(17,0.15,0.15,80.14893,81.14893);
   grae->SetPoint(18,3.55,5753);
   grae->SetPointError(18,0.15,0.15,75.35018,76.35018);
   grae->SetPoint(19,3.85,5299);
   grae->SetPointError(19,0.15,0.15,72.29595,73.29595);
   grae->SetPoint(20,4.15,4540);
   grae->SetPointError(20,0.15,0.15,66.88138,67.88138);
   grae->SetPoint(21,4.45,3949);
   grae->SetPointError(21,0.15,0.15,62.34306,63.34306);
   grae->SetPoint(22,4.75,3532);
   grae->SetPointError(22,0.15,0.15,58.93274,59.93274);
   grae->SetPoint(23,5.05,3066);
   grae->SetPointError(23,0.15,0.15,54.87373,55.87373);
   grae->SetPoint(24,5.35,2624);
   grae->SetPointError(24,0.15,0.15,50.72743,51.72743);
   grae->SetPoint(25,5.65,2191);
   grae->SetPointError(25,0.15,0.15,46.31079,47.31079);
   grae->SetPoint(26,5.95,1828);
   grae->SetPointError(26,0.15,0.15,42.25804,43.25804);
   grae->SetPoint(27,6.25,1456);
   grae->SetPointError(27,0.15,0.15,37.66084,38.66084);
   grae->SetPoint(28,6.55,1142);
   grae->SetPointError(28,0.15,0.15,33.29719,34.29719);
   grae->SetPoint(29,6.85,887);
   grae->SetPointError(29,0.15,0.15,29.28674,30.28674);
   grae->SetPoint(30,7.15,638);
   grae->SetPointError(30,0.15,0.15,24.76361,25.76361);
   grae->SetPoint(31,7.45,415);
   grae->SetPointError(31,0.15,0.15,19.87768,20.87768);
   grae->SetPoint(32,7.75,228);
   grae->SetPointError(32,0.15,0.15,14.60794,15.60794);
   grae->SetPoint(33,8.05,111);
   grae->SetPointError(33,0.15,0.15,10.04751,11.04751);
   grae->SetPoint(34,8.35,40);
   grae->SetPointError(34,0.15,0.15,6.298,7.377261);
   grae->SetPoint(35,8.65,3);
   grae->SetPointError(35,0.15,0.15,1.632705,2.918186);
   grae->SetPoint(36,8.95,0);
   grae->SetPointError(36,0.15,0.15,0,1.147874);
   grae->SetPoint(37,9.25,0);
   grae->SetPointError(37,0.15,0.15,0,1.147874);
   grae->SetPoint(38,9.55,0);
   grae->SetPointError(38,0.15,0.15,0,1.147874);
   grae->SetPoint(39,9.85,0);
   grae->SetPointError(39,0.15,0.15,0,1.147874);
   
   TH1F *Graph_Graph_h_obsData_Cut933 = new TH1F("Graph_Graph_h_obsData_Cut933","Histogram of obsData_plot__obs_x_Dstmu_kinematic",100,-3.2,11.2);
   Graph_Graph_h_obsData_Cut933->SetMinimum(0);
   Graph_Graph_h_obsData_Cut933->SetMaximum(24355.98);
   Graph_Graph_h_obsData_Cut933->SetDirectory(0);
   Graph_Graph_h_obsData_Cut933->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut933->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut933->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut933->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut933->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut933->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut933->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut933->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut933->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut933->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut933->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut933->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut933->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut933->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut933);
   
   grae->Draw("pz");
   
   TH1D *frame_9311c20__44 = new TH1D("frame_9311c20__44","6.10 < q^{2} < 9.35 GeV^{2}/c^{4}",40,-2,10);
   frame_9311c20__44->SetBinContent(1,23248.89);
   frame_9311c20__44->SetMinimum(0.0001);
   frame_9311c20__44->SetMaximum(25108.8);
   frame_9311c20__44->SetEntries(1);
   frame_9311c20__44->SetDirectory(0);
   frame_9311c20__44->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9311c20__44->SetLineColor(ci);
   frame_9311c20__44->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_9311c20__44->GetXaxis()->SetLabelFont(132);
   frame_9311c20__44->GetXaxis()->SetLabelSize(0.1002857);
   frame_9311c20__44->GetXaxis()->SetTitleSize(0.1002857);
   frame_9311c20__44->GetXaxis()->SetTitleOffset(0.9);
   frame_9311c20__44->GetXaxis()->SetTitleFont(132);
   frame_9311c20__44->GetYaxis()->SetNdivisions(506);
   frame_9311c20__44->GetYaxis()->SetLabelFont(132);
   frame_9311c20__44->GetYaxis()->SetLabelSize(0.1002857);
   frame_9311c20__44->GetYaxis()->SetTitleSize(0.1002857);
   frame_9311c20__44->GetYaxis()->SetTitleOffset(0.95);
   frame_9311c20__44->GetYaxis()->SetTitleFont(132);
   frame_9311c20__44->GetZaxis()->SetLabelFont(132);
   frame_9311c20__44->GetZaxis()->SetLabelSize(0.035);
   frame_9311c20__44->GetZaxis()->SetTitleSize(0.035);
   frame_9311c20__44->GetZaxis()->SetTitleFont(132);
   frame_9311c20__44->Draw("AXISSAME");
      tex = new TLatex(8.7,23100.1,"LHCb");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.1002857);
   tex->SetLineWidth(2);
   tex->Draw();
   
   pt = new TPaveText(0.3004027,0.8456401,0.6995973,0.97,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(132);
   text = pt->AddText("6.10 < q^{2} < 9.35 GeV^{2}/c^{4}");
   pt->Draw();
   toppad_2->Modified();
   c2_5->cd();
      tex = new TLatex(0.01,0.99,"Candidates / (0.3 GeV^{2}/c^{4})");
   tex->SetTextAlign(33);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   c2_5->Modified();
   c2->cd();
  
// ------------>Primitives in pad: c2_7
   c2_7 = new TPad("c2_7", "c2_7",0,0,0.5,0.2525185);
   c2_7->Draw();
   c2_7->cd();
   c2_7->Range(0,0,1,1);
   c2_7->SetFillColor(0);
   c2_7->SetBorderMode(0);
   c2_7->SetBorderSize(2);
   c2_7->SetLeftMargin(0);
   c2_7->SetRightMargin(0);
   c2_7->SetTopMargin(0);
   c2_7->SetBottomMargin(0.02);
   c2_7->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottompad_3
   bottompad_3 = new TPad("bottompad_3", "bottompad_3",0,0,1,0.3);
   bottompad_3->Draw();
   bottompad_3->cd();
   bottompad_3->Range(-4.769231,-13.5,10.61538,4.5);
   bottompad_3->SetFillColor(0);
   bottompad_3->SetFillStyle(4000);
   bottompad_3->SetBorderMode(0);
   bottompad_3->SetBorderSize(2);
   bottompad_3->SetGridy();
   bottompad_3->SetTickx(1);
   bottompad_3->SetTicky(1);
   bottompad_3->SetLeftMargin(0.18);
   bottompad_3->SetRightMargin(0.04);
   bottompad_3->SetTopMargin(0);
   bottompad_3->SetBottomMargin(0.5);
   bottompad_3->SetFrameBorderMode(0);
   bottompad_3->SetFrameBorderMode(0);
   
   TH1D *frame_9317500__45 = new TH1D("frame_9317500__45","",40,-2,10);
   frame_9317500__45->SetBinContent(1,4.667661);
   frame_9317500__45->SetMinimum(-4.5);
   frame_9317500__45->SetMaximum(4.5);
   frame_9317500__45->SetEntries(1);
   frame_9317500__45->SetDirectory(0);
   frame_9317500__45->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9317500__45->SetLineColor(ci);
   frame_9317500__45->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_9317500__45->GetXaxis()->SetLabelFont(132);
   frame_9317500__45->GetXaxis()->SetLabelSize(0.242);
   frame_9317500__45->GetXaxis()->SetTitleSize(0.264);
   frame_9317500__45->GetXaxis()->SetTickLength(0.1);
   frame_9317500__45->GetXaxis()->SetTitleOffset(0.78);
   frame_9317500__45->GetXaxis()->SetTitleFont(132);
   frame_9317500__45->GetYaxis()->SetTitle("Pulls");
   frame_9317500__45->GetYaxis()->SetNdivisions(205);
   frame_9317500__45->GetYaxis()->SetLabelFont(132);
   frame_9317500__45->GetYaxis()->SetLabelOffset(99);
   frame_9317500__45->GetYaxis()->SetLabelSize(0.242);
   frame_9317500__45->GetYaxis()->SetTitleSize(0.242);
   frame_9317500__45->GetYaxis()->SetTickLength(0.05);
   frame_9317500__45->GetYaxis()->SetTitleOffset(0.2);
   frame_9317500__45->GetYaxis()->SetTitleFont(132);
   frame_9317500__45->GetZaxis()->SetLabelFont(132);
   frame_9317500__45->GetZaxis()->SetLabelSize(0.035);
   frame_9317500__45->GetZaxis()->SetTitleSize(0.035);
   frame_9317500__45->GetZaxis()->SetTitleFont(132);
   frame_9317500__45->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("pull_h_obsData_Cut[obs_z_Dstmu_kinematic > 9.350000 && obs_z_Dstmu_kinematic < 12.600000 && channelCat==0]_model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   grae->SetTitle("Pull of Histogram of obsData_plot__obs_x_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,-1.85,-0.575031);
   grae->SetPointError(0,0,0,0.9169669,1);
   grae->SetPoint(1,-1.55,0.7167353);
   grae->SetPointError(1,0,0,1,1.069731);
   grae->SetPoint(2,-1.25,1.189452);
   grae->SetPointError(2,0,0,1,1.053958);
   grae->SetPoint(3,-0.95,-2.215528);
   grae->SetPointError(3,0,0,0.9606374,1);
   grae->SetPoint(4,-0.65,-0.3445487);
   grae->SetPointError(4,0,0,0.971464,1);
   grae->SetPoint(5,-0.35,1.375476);
   grae->SetPointError(5,0,0,1,1.020914);
   grae->SetPoint(6,-0.05,0.7541627);
   grae->SetPointError(6,0,0,1,1.01692);
   grae->SetPoint(7,0.25,0.2900276);
   grae->SetPointError(7,0,0,1,1.017005);
   grae->SetPoint(8,0.55,2.691793);
   grae->SetPointError(8,0,0,1,1.017934);
   grae->SetPoint(9,0.85,-0.5620215);
   grae->SetPointError(9,0,0,0.9805091,1);
   grae->SetPoint(10,1.15,-0.16883);
   grae->SetPointError(10,0,0,0.979271,1);
   grae->SetPoint(11,1.45,1.640215);
   grae->SetPointError(11,0,0,1,1.022003);
   grae->SetPoint(12,1.75,2.485116);
   grae->SetPointError(12,0,0,1,1.023243);
   grae->SetPoint(13,2.05,3.242684);
   grae->SetPointError(13,0,0,1,1.024185);
   grae->SetPoint(14,2.35,1.18442);
   grae->SetPointError(14,0,0,1,1.025379);
   grae->SetPoint(15,2.65,-0.1422315);
   grae->SetPointError(15,0,0,0.9740193,1);
   grae->SetPoint(16,2.95,0.6647464);
   grae->SetPointError(16,0,0,1,1.027435);
   grae->SetPoint(17,3.25,-1.108574);
   grae->SetPointError(17,0,0,0.9724051,1);
   grae->SetPoint(18,3.55,0.9998996);
   grae->SetPointError(18,0,0,1,1.027905);
   grae->SetPoint(19,3.85,0.8060194);
   grae->SetPointError(19,0,0,1,1.0281);
   grae->SetPoint(20,4.15,0.07315401);
   grae->SetPointError(20,0,0,1,1.028222);
   grae->SetPoint(21,4.45,1.284664);
   grae->SetPointError(21,0,0,1,1.027884);
   grae->SetPoint(22,4.75,0.2793156);
   grae->SetPointError(22,0,0,1,1.027395);
   grae->SetPoint(23,5.05,0.001786229);
   grae->SetPointError(23,0,0,1,1.026683);
   grae->SetPoint(24,5.35,0.2502423);
   grae->SetPointError(24,0,0,1,1.02637);
   grae->SetPoint(25,5.65,-2.774297);
   grae->SetPointError(25,0,0,0.9746692,1);
   grae->SetPoint(26,5.95,-0.07308294);
   grae->SetPointError(26,0,0,0.9759125,1);
   grae->SetPoint(27,6.25,-0.4608699);
   grae->SetPointError(27,0,0,0.9764854,1);
   grae->SetPoint(28,6.55,2.529901);
   grae->SetPointError(28,0,0,1,1.022681);
   grae->SetPoint(29,6.85,2.339991);
   grae->SetPointError(29,0,0,1,1.022999);
   grae->SetPoint(30,7.15,1.363173);
   grae->SetPointError(30,0,0,1,1.02309);
   grae->SetPoint(31,7.45,-1.203405);
   grae->SetPointError(31,0,0,0.9767123,1);
   grae->SetPoint(32,7.75,0.854336);
   grae->SetPointError(32,0,0,1,1.024498);
   grae->SetPoint(33,8.05,0.8595015);
   grae->SetPointError(33,0,0,1,1.025818);
   grae->SetPoint(34,8.35,0.7517974);
   grae->SetPointError(34,0,0,1,1.028046);
   grae->SetPoint(35,8.65,2.01968);
   grae->SetPointError(35,0,0,1,1.031432);
   grae->SetPoint(36,8.95,-0.5979796);
   grae->SetPointError(36,0,0,0.9618818,1);
   grae->SetPoint(37,9.25,-0.7326702);
   grae->SetPointError(37,0,0,0.9513528,1);
   grae->SetPoint(38,9.55,-0.3277036);
   grae->SetPointError(38,0,0,0.9298581,1);
   grae->SetPoint(39,9.85,-0.7992974);
   grae->SetPointError(39,0,0,0.8379008,1);
   
   TH1F *Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034 = new TH1F("Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034","Pull of Histogram of obsData_plot__obs_x_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel",100,-3.02,11.02);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->SetMinimum(-4.55055);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->SetMaximum(5.068453);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->SetDirectory(0);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->SetLineColor(ci);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->GetYaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1034);
   
   grae->Draw("b");
   
   TH1D *frame_9317500__46 = new TH1D("frame_9317500__46","",40,-2,10);
   frame_9317500__46->SetBinContent(1,4.667661);
   frame_9317500__46->SetMinimum(-4.5);
   frame_9317500__46->SetMaximum(4.5);
   frame_9317500__46->SetEntries(1);
   frame_9317500__46->SetDirectory(0);
   frame_9317500__46->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9317500__46->SetLineColor(ci);
   frame_9317500__46->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_9317500__46->GetXaxis()->SetLabelFont(132);
   frame_9317500__46->GetXaxis()->SetLabelSize(0.242);
   frame_9317500__46->GetXaxis()->SetTitleSize(0.264);
   frame_9317500__46->GetXaxis()->SetTickLength(0.1);
   frame_9317500__46->GetXaxis()->SetTitleOffset(0.78);
   frame_9317500__46->GetXaxis()->SetTitleFont(132);
   frame_9317500__46->GetYaxis()->SetTitle("Pulls");
   frame_9317500__46->GetYaxis()->SetNdivisions(205);
   frame_9317500__46->GetYaxis()->SetLabelFont(132);
   frame_9317500__46->GetYaxis()->SetLabelOffset(99);
   frame_9317500__46->GetYaxis()->SetLabelSize(0.242);
   frame_9317500__46->GetYaxis()->SetTitleSize(0.242);
   frame_9317500__46->GetYaxis()->SetTickLength(0.05);
   frame_9317500__46->GetYaxis()->SetTitleOffset(0.2);
   frame_9317500__46->GetYaxis()->SetTitleFont(132);
   frame_9317500__46->GetZaxis()->SetLabelFont(132);
   frame_9317500__46->GetZaxis()->SetLabelSize(0.035);
   frame_9317500__46->GetZaxis()->SetTitleSize(0.035);
   frame_9317500__46->GetZaxis()->SetTitleFont(132);
   frame_9317500__46->Draw("AXISSAME");
      tex = new TLatex(-2.25,-2,"-2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-2.2275,2," 2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis23[41] = {-2, -1.7, -1.4, -1.1, -0.8, -0.5, -0.2, 0.1, 0.4, 0.7, 1, 1.3, 1.6, 1.9, 2.2, 2.5, 2.8, 3.1, 3.4, 3.7, 4, 4.3, 4.6, 4.9, 5.2, 5.5, 5.8, 6.1, 6.4, 6.7, 7, 7.3, 7.6, 7.9, 8.2, 8.5, 8.8, 9.1, 9.4, 9.7, 10}; 
   
   TH1D *errors_plus_bin_3 = new TH1D("errors_plus_bin_3","h_MCcomb",40, xAxis23);
   errors_plus_bin_3->SetBinContent(1,0.89946);
   errors_plus_bin_3->SetBinContent(2,0.826018);
   errors_plus_bin_3->SetBinContent(3,0.800033);
   errors_plus_bin_3->SetBinContent(4,0.8415291);
   errors_plus_bin_3->SetBinContent(5,0.8034059);
   errors_plus_bin_3->SetBinContent(6,0.7752987);
   errors_plus_bin_3->SetBinContent(7,0.7809832);
   errors_plus_bin_3->SetBinContent(8,0.7815208);
   errors_plus_bin_3->SetBinContent(9,0.7558941);
   errors_plus_bin_3->SetBinContent(10,0.7682251);
   errors_plus_bin_3->SetBinContent(11,0.7674819);
   errors_plus_bin_3->SetBinContent(12,0.7414062);
   errors_plus_bin_3->SetBinContent(13,0.7211334);
   errors_plus_bin_3->SetBinContent(14,0.7077276);
   errors_plus_bin_3->SetBinContent(15,0.7254444);
   errors_plus_bin_3->SetBinContent(16,0.7268873);
   errors_plus_bin_3->SetBinContent(17,0.7053551);
   errors_plus_bin_3->SetBinContent(18,0.7194031);
   errors_plus_bin_3->SetBinContent(19,0.695528);
   errors_plus_bin_3->SetBinContent(20,0.6715966);
   errors_plus_bin_3->SetBinContent(21,0.6699501);
   errors_plus_bin_3->SetBinContent(22,0.6646003);
   errors_plus_bin_3->SetBinContent(23,0.6466819);
   errors_plus_bin_3->SetBinContent(24,0.6527339);
   errors_plus_bin_3->SetBinContent(25,0.6246255);
   errors_plus_bin_3->SetBinContent(26,0.6546799);
   errors_plus_bin_3->SetBinContent(27,0.6195449);
   errors_plus_bin_3->SetBinContent(28,0.6320062);
   errors_plus_bin_3->SetBinContent(29,0.6182325);
   errors_plus_bin_3->SetBinContent(30,0.6080245);
   errors_plus_bin_3->SetBinContent(31,0.623745);
   errors_plus_bin_3->SetBinContent(32,0.6458688);
   errors_plus_bin_3->SetBinContent(33,0.6353757);
   errors_plus_bin_3->SetBinContent(34,0.6550947);
   errors_plus_bin_3->SetBinContent(35,0.6646116);
   errors_plus_bin_3->SetBinContent(36,0.6815575);
   errors_plus_bin_3->SetBinContent(37,0.7426094);
   errors_plus_bin_3->SetBinContent(38,0.8302693);
   errors_plus_bin_3->SetBinContent(39,0.9131322);
   errors_plus_bin_3->SetBinContent(40,1.375794);
   errors_plus_bin_3->SetBinError(0,5.830952);
   errors_plus_bin_3->SetBinError(1,10.37308);
   errors_plus_bin_3->SetBinError(2,12.25183);
   errors_plus_bin_3->SetBinError(3,15.22167);
   errors_plus_bin_3->SetBinError(4,20.95391);
   errors_plus_bin_3->SetBinError(5,27.74951);
   errors_plus_bin_3->SetBinError(6,37.45583);
   errors_plus_bin_3->SetBinError(7,46.54555);
   errors_plus_bin_3->SetBinError(8,46.34754);
   errors_plus_bin_3->SetBinError(9,42.52534);
   errors_plus_bin_3->SetBinError(10,39.02856);
   errors_plus_bin_3->SetBinError(11,36.63872);
   errors_plus_bin_3->SetBinError(12,34.06437);
   errors_plus_bin_3->SetBinError(13,31.38381);
   errors_plus_bin_3->SetBinError(14,29.61483);
   errors_plus_bin_3->SetBinError(15,28.94514);
   errors_plus_bin_3->SetBinError(16,27.61215);
   errors_plus_bin_3->SetBinError(17,26.05998);
   errors_plus_bin_3->SetBinError(18,25.70797);
   errors_plus_bin_3->SetBinError(19,25.26979);
   errors_plus_bin_3->SetBinError(20,24.23338);
   errors_plus_bin_3->SetBinError(21,24.07163);
   errors_plus_bin_3->SetBinError(22,24.16441);
   errors_plus_bin_3->SetBinError(23,23.92723);
   errors_plus_bin_3->SetBinError(24,24.78671);
   errors_plus_bin_3->SetBinError(25,23.99733);
   errors_plus_bin_3->SetBinError(26,25.51572);
   errors_plus_bin_3->SetBinError(27,25.4089);
   errors_plus_bin_3->SetBinError(28,26.55931);
   errors_plus_bin_3->SetBinError(29,27.56513);
   errors_plus_bin_3->SetBinError(30,26.73926);
   errors_plus_bin_3->SetBinError(31,27.32402);
   errors_plus_bin_3->SetBinError(32,27.4095);
   errors_plus_bin_3->SetBinError(33,26.25109);
   errors_plus_bin_3->SetBinError(34,25.69942);
   errors_plus_bin_3->SetBinError(35,24.02734);
   errors_plus_bin_3->SetBinError(36,22.0218);
   errors_plus_bin_3->SetBinError(37,19.10687);
   errors_plus_bin_3->SetBinError(38,16.64685);
   errors_plus_bin_3->SetBinError(39,12.55349);
   errors_plus_bin_3->SetBinError(40,7.782668);
   errors_plus_bin_3->SetBinError(41,5.830952);
   errors_plus_bin_3->SetEntries(40);

   ci = TColor::GetColor("#0000ff");
   errors_plus_bin_3->SetFillColor(ci);
   errors_plus_bin_3->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   errors_plus_bin_3->SetLineColor(ci);
   errors_plus_bin_3->GetXaxis()->SetLabelFont(42);
   errors_plus_bin_3->GetXaxis()->SetLabelSize(0.035);
   errors_plus_bin_3->GetXaxis()->SetTitleSize(0.035);
   errors_plus_bin_3->GetXaxis()->SetTitleFont(42);
   errors_plus_bin_3->GetYaxis()->SetLabelFont(132);
   errors_plus_bin_3->GetYaxis()->SetLabelSize(0.035);
   errors_plus_bin_3->GetYaxis()->SetTitleSize(0.035);
   errors_plus_bin_3->GetYaxis()->SetTitleFont(132);
   errors_plus_bin_3->GetZaxis()->SetLabelFont(132);
   errors_plus_bin_3->GetZaxis()->SetLabelSize(0.035);
   errors_plus_bin_3->GetZaxis()->SetTitleSize(0.035);
   errors_plus_bin_3->GetZaxis()->SetTitleFont(132);
   errors_plus_bin_3->Draw("histo same");
   Double_t xAxis24[41] = {-2, -1.7, -1.4, -1.1, -0.8, -0.5, -0.2, 0.1, 0.4, 0.7, 1, 1.3, 1.6, 1.9, 2.2, 2.5, 2.8, 3.1, 3.4, 3.7, 4, 4.3, 4.6, 4.9, 5.2, 5.5, 5.8, 6.1, 6.4, 6.7, 7, 7.3, 7.6, 7.9, 8.2, 8.5, 8.8, 9.1, 9.4, 9.7, 10}; 
   
   TH1D *lowdat_px_3 = new TH1D("lowdat_px_3","h_MCcomb",40, xAxis24);
   lowdat_px_3->SetBinContent(1,-0.89946);
   lowdat_px_3->SetBinContent(2,-0.826018);
   lowdat_px_3->SetBinContent(3,-0.800033);
   lowdat_px_3->SetBinContent(4,-0.8415291);
   lowdat_px_3->SetBinContent(5,-0.8034059);
   lowdat_px_3->SetBinContent(6,-0.7752987);
   lowdat_px_3->SetBinContent(7,-0.7809832);
   lowdat_px_3->SetBinContent(8,-0.7815208);
   lowdat_px_3->SetBinContent(9,-0.7558941);
   lowdat_px_3->SetBinContent(10,-0.7682251);
   lowdat_px_3->SetBinContent(11,-0.7674819);
   lowdat_px_3->SetBinContent(12,-0.7414062);
   lowdat_px_3->SetBinContent(13,-0.7211334);
   lowdat_px_3->SetBinContent(14,-0.7077276);
   lowdat_px_3->SetBinContent(15,-0.7254444);
   lowdat_px_3->SetBinContent(16,-0.7268873);
   lowdat_px_3->SetBinContent(17,-0.7053551);
   lowdat_px_3->SetBinContent(18,-0.7194031);
   lowdat_px_3->SetBinContent(19,-0.695528);
   lowdat_px_3->SetBinContent(20,-0.6715966);
   lowdat_px_3->SetBinContent(21,-0.6699501);
   lowdat_px_3->SetBinContent(22,-0.6646003);
   lowdat_px_3->SetBinContent(23,-0.6466819);
   lowdat_px_3->SetBinContent(24,-0.6527339);
   lowdat_px_3->SetBinContent(25,-0.6246255);
   lowdat_px_3->SetBinContent(26,-0.6546799);
   lowdat_px_3->SetBinContent(27,-0.6195449);
   lowdat_px_3->SetBinContent(28,-0.6320062);
   lowdat_px_3->SetBinContent(29,-0.6182325);
   lowdat_px_3->SetBinContent(30,-0.6080245);
   lowdat_px_3->SetBinContent(31,-0.623745);
   lowdat_px_3->SetBinContent(32,-0.6458688);
   lowdat_px_3->SetBinContent(33,-0.6353757);
   lowdat_px_3->SetBinContent(34,-0.6550947);
   lowdat_px_3->SetBinContent(35,-0.6646116);
   lowdat_px_3->SetBinContent(36,-0.6815575);
   lowdat_px_3->SetBinContent(37,-0.7426094);
   lowdat_px_3->SetBinContent(38,-0.8302693);
   lowdat_px_3->SetBinContent(39,-0.9131322);
   lowdat_px_3->SetBinContent(40,-1.375794);
   lowdat_px_3->SetBinError(0,5.830952);
   lowdat_px_3->SetBinError(1,10.37308);
   lowdat_px_3->SetBinError(2,12.25183);
   lowdat_px_3->SetBinError(3,15.22167);
   lowdat_px_3->SetBinError(4,20.95391);
   lowdat_px_3->SetBinError(5,27.74951);
   lowdat_px_3->SetBinError(6,37.45583);
   lowdat_px_3->SetBinError(7,46.54555);
   lowdat_px_3->SetBinError(8,46.34754);
   lowdat_px_3->SetBinError(9,42.52534);
   lowdat_px_3->SetBinError(10,39.02856);
   lowdat_px_3->SetBinError(11,36.63872);
   lowdat_px_3->SetBinError(12,34.06437);
   lowdat_px_3->SetBinError(13,31.38381);
   lowdat_px_3->SetBinError(14,29.61483);
   lowdat_px_3->SetBinError(15,28.94514);
   lowdat_px_3->SetBinError(16,27.61215);
   lowdat_px_3->SetBinError(17,26.05998);
   lowdat_px_3->SetBinError(18,25.70797);
   lowdat_px_3->SetBinError(19,25.26979);
   lowdat_px_3->SetBinError(20,24.23338);
   lowdat_px_3->SetBinError(21,24.07163);
   lowdat_px_3->SetBinError(22,24.16441);
   lowdat_px_3->SetBinError(23,23.92723);
   lowdat_px_3->SetBinError(24,24.78671);
   lowdat_px_3->SetBinError(25,23.99733);
   lowdat_px_3->SetBinError(26,25.51572);
   lowdat_px_3->SetBinError(27,25.4089);
   lowdat_px_3->SetBinError(28,26.55931);
   lowdat_px_3->SetBinError(29,27.56513);
   lowdat_px_3->SetBinError(30,26.73926);
   lowdat_px_3->SetBinError(31,27.32402);
   lowdat_px_3->SetBinError(32,27.4095);
   lowdat_px_3->SetBinError(33,26.25109);
   lowdat_px_3->SetBinError(34,25.69942);
   lowdat_px_3->SetBinError(35,24.02734);
   lowdat_px_3->SetBinError(36,22.0218);
   lowdat_px_3->SetBinError(37,19.10687);
   lowdat_px_3->SetBinError(38,16.64685);
   lowdat_px_3->SetBinError(39,12.55349);
   lowdat_px_3->SetBinError(40,7.782668);
   lowdat_px_3->SetBinError(41,5.830952);
   lowdat_px_3->SetEntries(40);

   ci = TColor::GetColor("#0000ff");
   lowdat_px_3->SetFillColor(ci);
   lowdat_px_3->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   lowdat_px_3->SetLineColor(ci);
   lowdat_px_3->GetXaxis()->SetLabelFont(42);
   lowdat_px_3->GetXaxis()->SetLabelSize(0.035);
   lowdat_px_3->GetXaxis()->SetTitleSize(0.035);
   lowdat_px_3->GetXaxis()->SetTitleFont(42);
   lowdat_px_3->GetYaxis()->SetLabelFont(132);
   lowdat_px_3->GetYaxis()->SetLabelSize(0.035);
   lowdat_px_3->GetYaxis()->SetTitleSize(0.035);
   lowdat_px_3->GetYaxis()->SetTitleFont(132);
   lowdat_px_3->GetZaxis()->SetLabelFont(132);
   lowdat_px_3->GetZaxis()->SetLabelSize(0.035);
   lowdat_px_3->GetZaxis()->SetTitleSize(0.035);
   lowdat_px_3->GetZaxis()->SetTitleFont(132);
   lowdat_px_3->Draw("histo same");
   bottompad_3->Modified();
   c2_7->cd();
  
// ------------>Primitives in pad: toppad_3
   toppad_3 = new TPad("toppad_3", "toppad_3",0,0.3,1,1);
   toppad_3->Draw();
   toppad_3->cd();
   toppad_3->Range(-4.769231,0.0001,10.61538,4179.717);
   toppad_3->SetFillColor(0);
   toppad_3->SetFillStyle(4000);
   toppad_3->SetBorderMode(0);
   toppad_3->SetBorderSize(2);
   toppad_3->SetTickx(1);
   toppad_3->SetTicky(1);
   toppad_3->SetLeftMargin(0.18);
   toppad_3->SetRightMargin(0.04);
   toppad_3->SetTopMargin(0.02);
   toppad_3->SetBottomMargin(0);
   toppad_3->SetFrameBorderMode(0);
   toppad_3->SetFrameBorderMode(0);
   
   TH1D *frame_93154a0__47 = new TH1D("frame_93154a0__47","9.35 < q^{2} < 12.60 GeV^{2}/c^{4}",40,-2,10);
   frame_93154a0__47->SetBinContent(1,3792.706);
   frame_93154a0__47->SetMinimum(0.0001);
   frame_93154a0__47->SetMaximum(4096.122);
   frame_93154a0__47->SetEntries(1);
   frame_93154a0__47->SetDirectory(0);
   frame_93154a0__47->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_93154a0__47->SetLineColor(ci);
   frame_93154a0__47->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_93154a0__47->GetXaxis()->SetLabelFont(132);
   frame_93154a0__47->GetXaxis()->SetLabelSize(0.1002857);
   frame_93154a0__47->GetXaxis()->SetTitleSize(0.1002857);
   frame_93154a0__47->GetXaxis()->SetTitleOffset(0.9);
   frame_93154a0__47->GetXaxis()->SetTitleFont(132);
   frame_93154a0__47->GetYaxis()->SetNdivisions(506);
   frame_93154a0__47->GetYaxis()->SetLabelFont(132);
   frame_93154a0__47->GetYaxis()->SetLabelSize(0.1002857);
   frame_93154a0__47->GetYaxis()->SetTitleSize(0.1002857);
   frame_93154a0__47->GetYaxis()->SetTitleOffset(0.95);
   frame_93154a0__47->GetYaxis()->SetTitleFont(132);
   frame_93154a0__47->GetZaxis()->SetLabelFont(132);
   frame_93154a0__47->GetZaxis()->SetLabelSize(0.035);
   frame_93154a0__47->GetZaxis()->SetTitleSize(0.035);
   frame_93154a0__47->GetZaxis()->SetTitleFont(132);
   frame_93154a0__47->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > 9.350000 && obs_z_Dstmu_kinematic < 12.600000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_x_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.3);
   grae->SetPoint(0,-1.85,133);
   grae->SetPointError(0,0.15,0.15,11.0434,12.0434);
   grae->SetPoint(1,-1.55,220);
   grae->SetPointError(1,0.15,0.15,14.34082,15.34082);
   grae->SetPoint(2,-1.25,362);
   grae->SetPointError(2,0.15,0.15,18.53287,19.53287);
   grae->SetPoint(3,-0.95,620);
   grae->SetPointError(3,0.15,0.15,24.40482,25.40482);
   grae->SetPoint(4,-0.65,1193);
   grae->SetPointError(4,0.15,0.15,34.04345,35.04345);
   grae->SetPoint(5,-0.35,2334);
   grae->SetPointError(5,0.15,0.15,47.81408,48.81408);
   grae->SetPoint(6,-0.05,3552);
   grae->SetPointError(6,0.15,0.15,59.10076,60.10076);
   grae->SetPoint(7,0.25,3517);
   grae->SetPointError(7,0.15,0.15,58.80641,59.80641);
   grae->SetPoint(8,0.55,3165);
   grae->SetPointError(8,0.15,0.15,55.76055,56.76055);
   grae->SetPoint(9,0.85,2581);
   grae->SetPointError(9,0.15,0.15,50.306,51.306);
   grae->SetPoint(10,1.15,2279);
   grae->SetPointError(10,0.15,0.15,47.24149,48.24149);
   grae->SetPoint(11,1.45,2111);
   grae->SetPointError(11,0.15,0.15,45.44834,46.44834);
   grae->SetPoint(12,1.75,1894);
   grae->SetPointError(12,0.15,0.15,43.02298,44.02298);
   grae->SetPoint(13,2.05,1751);
   grae->SetPointError(13,0.15,0.15,41.34794,42.34794);
   grae->SetPoint(14,2.35,1592);
   grae->SetPointError(14,0.15,0.15,39.40301,40.40301);
   grae->SetPoint(15,2.65,1443);
   grae->SetPointError(15,0.15,0.15,37.49013,38.49013);
   grae->SetPoint(16,2.95,1365);
   grae->SetPointError(16,0.15,0.15,36.44929,37.44929);
   grae->SetPoint(17,3.25,1277);
   grae->SetPointError(17,0.15,0.15,35.23863,36.23863);
   grae->SetPoint(18,3.55,1320);
   grae->SetPointError(18,0.15,0.15,35.83524,36.83524);
   grae->SetPoint(19,3.85,1302);
   grae->SetPointError(19,0.15,0.15,35.5867,36.5867);
   grae->SetPoint(20,4.15,1291);
   grae->SetPointError(20,0.15,0.15,35.43397,36.43397);
   grae->SetPoint(21,4.45,1322);
   grae->SetPointError(21,0.15,0.15,35.86276,36.86276);
   grae->SetPoint(22,4.75,1369);
   grae->SetPointError(22,0.15,0.15,36.50338,37.50338);
   grae->SetPoint(23,5.05,1442);
   grae->SetPointError(23,0.15,0.15,37.47697,38.47697);
   grae->SetPoint(24,5.35,1476);
   grae->SetPointError(24,0.15,0.15,37.922,38.922);
   grae->SetPoint(25,5.65,1519);
   grae->SetPointError(25,0.15,0.15,38.47756,39.47756);
   grae->SetPoint(26,5.95,1682);
   grae->SetPointError(26,0.15,0.15,40.51524,41.51524);
   grae->SetPoint(27,6.25,1766);
   grae->SetPointError(27,0.15,0.15,41.52678,42.52678);
   grae->SetPoint(28,6.55,1988);
   grae->SetPointError(28,0.15,0.15,44.0898,45.0898);
   grae->SetPoint(29,6.85,1934);
   grae->SetPointError(29,0.15,0.15,43.48011,44.48011);
   grae->SetPoint(30,7.15,1919);
   grae->SetPointError(30,0.15,0.15,43.30925,44.30925);
   grae->SetPoint(31,7.45,1801);
   grae->SetPointError(31,0.15,0.15,41.94114,42.94114);
   grae->SetPoint(32,7.75,1707);
   grae->SetPointError(32,0.15,0.15,40.81888,41.81888);
   grae->SetPoint(33,8.05,1539);
   grae->SetPointError(33,0.15,0.15,38.73328,39.73328);
   grae->SetPoint(34,8.35,1307);
   grae->SetPointError(34,0.15,0.15,35.65591,36.65591);
   grae->SetPoint(35,8.65,1044);
   grae->SetPointError(35,0.15,0.15,31.81486,32.81486);
   grae->SetPoint(36,8.95,662);
   grae->SetPointError(36,0.15,0.15,25.23422,26.23422);
   grae->SetPoint(37,9.25,402);
   grae->SetPointError(37,0.15,0.15,19.55617,20.55617);
   grae->SetPoint(38,9.55,189);
   grae->SetPointError(38,0.15,0.15,13.25682,14.25682);
   grae->SetPoint(39,9.85,32);
   grae->SetPointError(39,0.15,0.15,5.627135,6.715753);
   
   TH1F *Graph_Graph_h_obsData_Cut1135 = new TH1F("Graph_Graph_h_obsData_Cut1135","Histogram of obsData_plot__obs_x_Dstmu_kinematic",100,-3.2,11.2);
   Graph_Graph_h_obsData_Cut1135->SetMinimum(0);
   Graph_Graph_h_obsData_Cut1135->SetMaximum(3970.674);
   Graph_Graph_h_obsData_Cut1135->SetDirectory(0);
   Graph_Graph_h_obsData_Cut1135->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut1135->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut1135->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1135->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1135->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1135->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut1135->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1135->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1135->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1135->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut1135->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1135->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1135->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1135->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut1135);
   
   grae->Draw("zp");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee3333");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ee3333");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,139.9253263);
   graph->SetPoint(4,-1.700000122,139.9253263);
   graph->SetPoint(5,-1.699999878,209.7214269);
   graph->SetPoint(6,-1.400000122,209.7214269);
   graph->SetPoint(7,-1.399999878,339.9560513);
   graph->SetPoint(8,-1.100000122,339.9560513);
   graph->SetPoint(9,-1.099999878,676.2850865);
   graph->SetPoint(10,-0.8000001224,676.2850865);
   graph->SetPoint(11,-0.7999998776,1205.074177);
   graph->SetPoint(12,-0.5000001224,1205.074177);
   graph->SetPoint(13,-0.4999998776,2268.232907);
   graph->SetPoint(14,-0.2000001224,2268.232907);
   graph->SetPoint(15,-0.1999998776,3507.428413);
   graph->SetPoint(16,0.09999987759,3507.428413);
   graph->SetPoint(17,0.1000001224,3499.944518);
   graph->SetPoint(18,0.3999998776,3499.944518);
   graph->SetPoint(19,0.4000001224,3014.904123);
   graph->SetPoint(20,0.6999998776,3014.904123);
   graph->SetPoint(21,0.7000001224,2609.835079);
   graph->SetPoint(22,0.9999998776,2609.835079);
   graph->SetPoint(23,1.000000122,2287.144613);
   graph->SetPoint(24,1.299999878,2287.144613);
   graph->SetPoint(25,1.300000122,2036.454945);
   graph->SetPoint(26,1.599999878,2036.454945);
   graph->SetPoint(27,1.600000122,1787.082892);
   graph->SetPoint(28,1.899999878,1787.082892);
   graph->SetPoint(29,1.900000122,1616.921682);
   graph->SetPoint(30,2.199999878,1616.921682);
   graph->SetPoint(31,2.200000122,1545.330295);
   graph->SetPoint(32,2.499999878,1545.330295);
   graph->SetPoint(33,2.500000122,1448.474507);
   graph->SetPoint(34,2.799999878,1448.474507);
   graph->SetPoint(35,2.800000122,1340.770465);
   graph->SetPoint(36,3.099999878,1340.770465);
   graph->SetPoint(37,3.100000122,1317.173216);
   graph->SetPoint(38,3.399999878,1317.173216);
   graph->SetPoint(39,3.400000122,1284.168353);
   graph->SetPoint(40,3.699999878,1284.168353);
   graph->SetPoint(41,3.700000122,1273.316428);
   graph->SetPoint(42,3.999999878,1273.316428);
   graph->SetPoint(43,4.000000122,1288.407863);
   graph->SetPoint(44,4.299999878,1288.407863);
   graph->SetPoint(45,4.300000122,1275.928409);
   graph->SetPoint(46,4.599999878,1275.928409);
   graph->SetPoint(47,4.600000122,1358.804037);
   graph->SetPoint(48,4.899999878,1358.804037);
   graph->SetPoint(49,4.900000122,1441.933058);
   graph->SetPoint(50,5.199999878,1441.933058);
   graph->SetPoint(51,5.200000122,1466.510311);
   graph->SetPoint(52,5.499999878,1466.510311);
   graph->SetPoint(53,5.500000122,1628.522481);
   graph->SetPoint(54,5.799999878,1628.522481);
   graph->SetPoint(55,5.800000122,1685.034056);
   graph->SetPoint(56,6.099999878,1685.034056);
   graph->SetPoint(57,6.100000122,1785.59931);
   graph->SetPoint(58,6.399999878,1785.59931);
   graph->SetPoint(59,6.400000122,1876.457183);
   graph->SetPoint(60,6.699999878,1876.457183);
   graph->SetPoint(61,6.700000122,1832.25694);
   graph->SetPoint(62,6.999999878,1832.25694);
   graph->SetPoint(63,7.000000122,1859.962027);
   graph->SetPoint(64,7.299999878,1859.962027);
   graph->SetPoint(65,7.300000122,1852.675586);
   graph->SetPoint(66,7.599999878,1852.675586);
   graph->SetPoint(67,7.600000122,1672.126961);
   graph->SetPoint(68,7.899999878,1672.126961);
   graph->SetPoint(69,7.900000122,1505.708691);
   graph->SetPoint(70,8.199999878,1505.708691);
   graph->SetPoint(71,8.200000122,1280.193977);
   graph->SetPoint(72,8.499999878,1280.193977);
   graph->SetPoint(73,8.500000122,979.7441764);
   graph->SetPoint(74,8.799999878,979.7441764);
   graph->SetPoint(75,8.800000122,677.6875275);
   graph->SetPoint(76,9.099999878,677.6875275);
   graph->SetPoint(77,9.100000122,417.060894);
   graph->SetPoint(78,9.399999878,417.060894);
   graph->SetPoint(79,9.400000122,193.6720098);
   graph->SetPoint(80,9.699999878,193.6720098);
   graph->SetPoint(81,9.700000122,37.36788437);
   graph->SetPoint(82,9.999999878,37.36788437);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm1967 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm1967","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->SetMaximum(3858.171);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm1967->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm1967);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*,*DDmu*,*DDtau*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#11bf33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#11bf33");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,139.9253263);
   graph->SetPoint(4,-1.700000122,139.9253263);
   graph->SetPoint(5,-1.699999878,209.144116);
   graph->SetPoint(6,-1.400000122,209.144116);
   graph->SetPoint(7,-1.399999878,338.8161787);
   graph->SetPoint(8,-1.100000122,338.8161787);
   graph->SetPoint(9,-1.099999878,675.0638513);
   graph->SetPoint(10,-0.8000001224,675.0638513);
   graph->SetPoint(11,-0.7999998776,1203.380938);
   graph->SetPoint(12,-0.5000001224,1203.380938);
   graph->SetPoint(13,-0.4999998776,2265.02166);
   graph->SetPoint(14,-0.2000001224,2265.02166);
   graph->SetPoint(15,-0.1999998776,3501.14285);
   graph->SetPoint(16,0.09999987759,3501.14285);
   graph->SetPoint(17,0.1000001224,3490.204336);
   graph->SetPoint(18,0.3999998776,3490.204336);
   graph->SetPoint(19,0.4000001224,2997.799157);
   graph->SetPoint(20,0.6999998776,2997.799157);
   graph->SetPoint(21,0.7000001224,2585.280058);
   graph->SetPoint(22,0.9999998776,2585.280058);
   graph->SetPoint(23,1.000000122,2252.121187);
   graph->SetPoint(24,1.299999878,2252.121187);
   graph->SetPoint(25,1.300000122,1992.821045);
   graph->SetPoint(26,1.599999878,1992.821045);
   graph->SetPoint(27,1.600000122,1728.23306);
   graph->SetPoint(28,1.899999878,1728.23306);
   graph->SetPoint(29,1.900000122,1544.720101);
   graph->SetPoint(30,2.199999878,1544.720101);
   graph->SetPoint(31,2.200000122,1462.708719);
   graph->SetPoint(32,2.499999878,1462.708719);
   graph->SetPoint(33,2.500000122,1352.855631);
   graph->SetPoint(34,2.799999878,1352.855631);
   graph->SetPoint(35,2.800000122,1228.233948);
   graph->SetPoint(36,3.099999878,1228.233948);
   graph->SetPoint(37,3.100000122,1186.742908);
   graph->SetPoint(38,3.399999878,1186.742908);
   graph->SetPoint(39,3.400000122,1139.827769);
   graph->SetPoint(40,3.699999878,1139.827769);
   graph->SetPoint(41,3.700000122,1107.592578);
   graph->SetPoint(42,3.999999878,1107.592578);
   graph->SetPoint(43,4.000000122,1102.031321);
   graph->SetPoint(44,4.299999878,1102.031321);
   graph->SetPoint(45,4.300000122,1075.626811);
   graph->SetPoint(46,4.599999878,1075.626811);
   graph->SetPoint(47,4.600000122,1138.375024);
   graph->SetPoint(48,4.899999878,1138.375024);
   graph->SetPoint(49,4.900000122,1207.057465);
   graph->SetPoint(50,5.199999878,1207.057465);
   graph->SetPoint(51,5.200000122,1196.942966);
   graph->SetPoint(52,5.499999878,1196.942966);
   graph->SetPoint(53,5.500000122,1336.480182);
   graph->SetPoint(54,5.799999878,1336.480182);
   graph->SetPoint(55,5.800000122,1393.166904);
   graph->SetPoint(56,6.099999878,1393.166904);
   graph->SetPoint(57,6.100000122,1484.324631);
   graph->SetPoint(58,6.399999878,1484.324631);
   graph->SetPoint(59,6.400000122,1583.535827);
   graph->SetPoint(60,6.699999878,1583.535827);
   graph->SetPoint(61,6.700000122,1540.279954);
   graph->SetPoint(62,6.999999878,1540.279954);
   graph->SetPoint(63,7.000000122,1579.545008);
   graph->SetPoint(64,7.299999878,1579.545008);
   graph->SetPoint(65,7.300000122,1600.0499);
   graph->SetPoint(66,7.599999878,1600.0499);
   graph->SetPoint(67,7.600000122,1458.636126);
   graph->SetPoint(68,7.899999878,1458.636126);
   graph->SetPoint(69,7.900000122,1327.991978);
   graph->SetPoint(70,8.199999878,1327.991978);
   graph->SetPoint(71,8.200000122,1147.9534);
   graph->SetPoint(72,8.499999878,1147.9534);
   graph->SetPoint(73,8.500000122,892.3130994);
   graph->SetPoint(74,8.799999878,892.3130994);
   graph->SetPoint(75,8.800000122,624.8559724);
   graph->SetPoint(76,9.099999878,624.8559724);
   graph->SetPoint(77,9.100000122,395.2406391);
   graph->SetPoint(78,9.399999878,395.2406391);
   graph->SetPoint(79,9.400000122,186.4636726);
   graph->SetPoint(80,9.699999878,186.4636726);
   graph->SetPoint(81,9.700000122,37.25264613);
   graph->SetPoint(82,9.999999878,37.25264613);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->SetMaximum(3851.257);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2068);
   
   graph->Draw("lf");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#992288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#992288");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,139.3295224);
   graph->SetPoint(4,-1.700000122,139.3295224);
   graph->SetPoint(5,-1.699999878,208.1417591);
   graph->SetPoint(6,-1.400000122,208.1417591);
   graph->SetPoint(7,-1.399999878,337.9804902);
   graph->SetPoint(8,-1.100000122,337.9804902);
   graph->SetPoint(9,-1.099999878,673.9583612);
   graph->SetPoint(10,-0.8000001224,673.9583612);
   graph->SetPoint(11,-0.7999998776,1202.33015);
   graph->SetPoint(12,-0.5000001224,1202.33015);
   graph->SetPoint(13,-0.4999998776,2263.984842);
   graph->SetPoint(14,-0.2000001224,2263.984842);
   graph->SetPoint(15,-0.1999998776,3498.823149);
   graph->SetPoint(16,0.09999987759,3498.823149);
   graph->SetPoint(17,0.1000001224,3487.017846);
   graph->SetPoint(18,0.3999998776,3487.017846);
   graph->SetPoint(19,0.4000001224,2995.209777);
   graph->SetPoint(20,0.6999998776,2995.209777);
   graph->SetPoint(21,0.7000001224,2578.588566);
   graph->SetPoint(22,0.9999998776,2578.588566);
   graph->SetPoint(23,1.000000122,2244.26003);
   graph->SetPoint(24,1.299999878,2244.26003);
   graph->SetPoint(25,1.300000122,1983.054778);
   graph->SetPoint(26,1.599999878,1983.054778);
   graph->SetPoint(27,1.600000122,1717.3145);
   graph->SetPoint(28,1.899999878,1717.3145);
   graph->SetPoint(29,1.900000122,1528.389623);
   graph->SetPoint(30,2.199999878,1528.389623);
   graph->SetPoint(31,2.200000122,1438.717605);
   graph->SetPoint(32,2.499999878,1438.717605);
   graph->SetPoint(33,2.500000122,1322.981326);
   graph->SetPoint(34,2.799999878,1322.981326);
   graph->SetPoint(35,2.800000122,1184.177027);
   graph->SetPoint(36,3.099999878,1184.177027);
   graph->SetPoint(37,3.100000122,1131.234529);
   graph->SetPoint(38,3.399999878,1131.234529);
   graph->SetPoint(39,3.400000122,1047.59166);
   graph->SetPoint(40,3.699999878,1047.59166);
   graph->SetPoint(41,3.700000122,981.0693253);
   graph->SetPoint(42,3.999999878,981.0693253);
   graph->SetPoint(43,4.000000122,931.4536756);
   graph->SetPoint(44,4.299999878,931.4536756);
   graph->SetPoint(45,4.300000122,850.8103516);
   graph->SetPoint(46,4.599999878,850.8103516);
   graph->SetPoint(47,4.600000122,854.0534484);
   graph->SetPoint(48,4.899999878,854.0534484);
   graph->SetPoint(49,4.900000122,832.7837906);
   graph->SetPoint(50,5.199999878,832.7837906);
   graph->SetPoint(51,5.200000122,775.7775439);
   graph->SetPoint(52,5.499999878,775.7775439);
   graph->SetPoint(53,5.500000122,786.6146509);
   graph->SetPoint(54,5.799999878,786.6146509);
   graph->SetPoint(55,5.800000122,741.2985954);
   graph->SetPoint(56,6.099999878,741.2985954);
   graph->SetPoint(57,6.100000122,755.943266);
   graph->SetPoint(58,6.399999878,755.943266);
   graph->SetPoint(59,6.400000122,773.6099423);
   graph->SetPoint(60,6.699999878,773.6099423);
   graph->SetPoint(61,6.700000122,702.5639342);
   graph->SetPoint(62,6.999999878,702.5639342);
   graph->SetPoint(63,7.000000122,718.0110473);
   graph->SetPoint(64,7.299999878,718.0110473);
   graph->SetPoint(65,7.300000122,706.4969321);
   graph->SetPoint(66,7.599999878,706.4969321);
   graph->SetPoint(67,7.600000122,638.170937);
   graph->SetPoint(68,7.899999878,638.170937);
   graph->SetPoint(69,7.900000122,609.3698176);
   graph->SetPoint(70,8.199999878,609.3698176);
   graph->SetPoint(71,8.200000122,525.2614572);
   graph->SetPoint(72,8.499999878,525.2614572);
   graph->SetPoint(73,8.500000122,444.8331784);
   graph->SetPoint(74,8.799999878,444.8331784);
   graph->SetPoint(75,8.800000122,326.9024682);
   graph->SetPoint(76,9.099999878,326.9024682);
   graph->SetPoint(77,9.100000122,248.3226628);
   graph->SetPoint(78,9.399999878,248.3226628);
   graph->SetPoint(79,9.400000122,138.3413991);
   graph->SetPoint(80,9.699999878,138.3413991);
   graph->SetPoint(81,9.700000122,30.84272153);
   graph->SetPoint(82,9.999999878,30.84272153);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->SetMaximum(3848.705);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2169);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*comb*,*misID*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#332288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#332288");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,135.9365477);
   graph->SetPoint(4,-1.700000122,135.9365477);
   graph->SetPoint(5,-1.699999878,204.7533903);
   graph->SetPoint(6,-1.400000122,204.7533903);
   graph->SetPoint(7,-1.399999878,333.3069058);
   graph->SetPoint(8,-1.100000122,333.3069058);
   graph->SetPoint(9,-1.099999878,663.9664208);
   graph->SetPoint(10,-0.8000001224,663.9664208);
   graph->SetPoint(11,-0.7999998776,1193.839201);
   graph->SetPoint(12,-0.5000001224,1193.839201);
   graph->SetPoint(13,-0.4999998776,2242.643845);
   graph->SetPoint(14,-0.2000001224,2242.643845);
   graph->SetPoint(15,-0.1999998776,3458.359146);
   graph->SetPoint(16,0.09999987759,3458.359146);
   graph->SetPoint(17,0.1000001224,3413.729399);
   graph->SetPoint(18,0.3999998776,3413.729399);
   graph->SetPoint(19,0.4000001224,2895.941168);
   graph->SetPoint(20,0.6999998776,2895.941168);
   graph->SetPoint(21,0.7000001224,2450.571138);
   graph->SetPoint(22,0.9999998776,2450.571138);
   graph->SetPoint(23,1.000000122,2091.02651);
   graph->SetPoint(24,1.299999878,2091.02651);
   graph->SetPoint(25,1.300000122,1813.544552);
   graph->SetPoint(26,1.599999878,1813.544552);
   graph->SetPoint(27,1.600000122,1524.21813);
   graph->SetPoint(28,1.899999878,1524.21813);
   graph->SetPoint(29,1.900000122,1332.640116);
   graph->SetPoint(30,2.199999878,1332.640116);
   graph->SetPoint(31,2.200000122,1249.490765);
   graph->SetPoint(32,2.499999878,1249.490765);
   graph->SetPoint(33,2.500000122,1125.885646);
   graph->SetPoint(34,2.799999878,1125.885646);
   graph->SetPoint(35,2.800000122,990.3272334);
   graph->SetPoint(36,3.099999878,990.3272334);
   graph->SetPoint(37,3.100000122,939.8873852);
   graph->SetPoint(38,3.399999878,939.8873852);
   graph->SetPoint(39,3.400000122,867.0692312);
   graph->SetPoint(40,3.699999878,867.0692312);
   graph->SetPoint(41,3.700000122,796.786068);
   graph->SetPoint(42,3.999999878,796.786068);
   graph->SetPoint(43,4.000000122,748.2609434);
   graph->SetPoint(44,4.299999878,748.2609434);
   graph->SetPoint(45,4.300000122,690.7771891);
   graph->SetPoint(46,4.599999878,690.7771891);
   graph->SetPoint(47,4.600000122,684.9261496);
   graph->SetPoint(48,4.899999878,684.9261496);
   graph->SetPoint(49,4.900000122,678.7206576);
   graph->SetPoint(50,5.199999878,678.7206576);
   graph->SetPoint(51,5.200000122,624.1958845);
   graph->SetPoint(52,5.499999878,624.1958845);
   graph->SetPoint(53,5.500000122,649.9447758);
   graph->SetPoint(54,5.799999878,649.9447758);
   graph->SetPoint(55,5.800000122,611.9955212);
   graph->SetPoint(56,6.099999878,611.9955212);
   graph->SetPoint(57,6.100000122,638.9174472);
   graph->SetPoint(58,6.399999878,638.9174472);
   graph->SetPoint(59,6.400000122,679.7232217);
   graph->SetPoint(60,6.699999878,679.7232217);
   graph->SetPoint(61,6.700000122,619.8995855);
   graph->SetPoint(62,6.999999878,619.8995855);
   graph->SetPoint(63,7.000000122,643.2829009);
   graph->SetPoint(64,7.299999878,643.2829009);
   graph->SetPoint(65,7.300000122,645.2171285);
   graph->SetPoint(66,7.599999878,645.2171285);
   graph->SetPoint(67,7.600000122,594.4225711);
   graph->SetPoint(68,7.899999878,594.4225711);
   graph->SetPoint(69,7.900000122,580.888687);
   graph->SetPoint(70,8.199999878,580.888687);
   graph->SetPoint(71,8.200000122,503.1441008);
   graph->SetPoint(72,8.499999878,503.1441008);
   graph->SetPoint(73,8.500000122,434.8472435);
   graph->SetPoint(74,8.799999878,434.8472435);
   graph->SetPoint(75,8.800000122,321.4899059);
   graph->SetPoint(76,9.099999878,321.4899059);
   graph->SetPoint(77,9.100000122,245.7630348);
   graph->SetPoint(78,9.399999878,245.7630348);
   graph->SetPoint(79,9.400000122,137.9241964);
   graph->SetPoint(80,9.699999878,137.9241964);
   graph->SetPoint(81,9.700000122,30.81408848);
   graph->SetPoint(82,9.999999878,30.81408848);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->SetMaximum(3804.195);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2270);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ddcc77");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ddcc77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,9.549850564);
   graph->SetPoint(4,-1.700000122,9.549850564);
   graph->SetPoint(5,-1.699999878,11.36922451);
   graph->SetPoint(6,-1.400000122,11.36922451);
   graph->SetPoint(7,-1.399999878,16.1921507);
   graph->SetPoint(8,-1.100000122,16.1921507);
   graph->SetPoint(9,-1.099999878,35.1023601);
   graph->SetPoint(10,-0.8000001224,35.1023601);
   graph->SetPoint(11,-0.7999998776,60.90688375);
   graph->SetPoint(12,-0.5000001224,60.90688375);
   graph->SetPoint(13,-0.4999998776,88.64284827);
   graph->SetPoint(14,-0.2000001224,88.64284827);
   graph->SetPoint(15,-0.1999998776,121.5489012);
   graph->SetPoint(16,0.09999987759,121.5489012);
   graph->SetPoint(17,0.1000001224,134.9201446);
   graph->SetPoint(18,0.3999998776,134.9201446);
   graph->SetPoint(19,0.4000001224,103.1864308);
   graph->SetPoint(20,0.6999998776,103.1864308);
   graph->SetPoint(21,0.7000001224,93.41357312);
   graph->SetPoint(22,0.9999998776,93.41357312);
   graph->SetPoint(23,1.000000122,107.0277189);
   graph->SetPoint(24,1.299999878,107.0277189);
   graph->SetPoint(25,1.300000122,85.39377154);
   graph->SetPoint(26,1.599999878,85.39377154);
   graph->SetPoint(27,1.600000122,76.85330197);
   graph->SetPoint(28,1.899999878,76.85330197);
   graph->SetPoint(29,1.900000122,92.37038258);
   graph->SetPoint(30,2.199999878,92.37038258);
   graph->SetPoint(31,2.200000122,99.10498061);
   graph->SetPoint(32,2.499999878,99.10498061);
   graph->SetPoint(33,2.500000122,96.5858396);
   graph->SetPoint(34,2.799999878,96.5858396);
   graph->SetPoint(35,2.800000122,103.9468279);
   graph->SetPoint(36,3.099999878,103.9468279);
   graph->SetPoint(37,3.100000122,119.7849557);
   graph->SetPoint(38,3.399999878,119.7849557);
   graph->SetPoint(39,3.400000122,140.7834657);
   graph->SetPoint(40,3.699999878,140.7834657);
   graph->SetPoint(41,3.700000122,144.3255492);
   graph->SetPoint(42,3.999999878,144.3255492);
   graph->SetPoint(43,4.000000122,168.1276869);
   graph->SetPoint(44,4.299999878,168.1276869);
   graph->SetPoint(45,4.300000122,206.9197545);
   graph->SetPoint(46,4.599999878,206.9197545);
   graph->SetPoint(47,4.600000122,228.7402537);
   graph->SetPoint(48,4.899999878,228.7402537);
   graph->SetPoint(49,4.900000122,270.6622814);
   graph->SetPoint(50,5.199999878,270.6622814);
   graph->SetPoint(51,5.200000122,270.8838978);
   graph->SetPoint(52,5.499999878,270.8838978);
   graph->SetPoint(53,5.500000122,343.3277992);
   graph->SetPoint(54,5.799999878,343.3277992);
   graph->SetPoint(55,5.800000122,370.5771879);
   graph->SetPoint(56,6.099999878,370.5771879);
   graph->SetPoint(57,6.100000122,425.6493922);
   graph->SetPoint(58,6.399999878,425.6493922);
   graph->SetPoint(59,6.400000122,511.201291);
   graph->SetPoint(60,6.699999878,511.201291);
   graph->SetPoint(61,6.700000122,493.5760955);
   graph->SetPoint(62,6.999999878,493.5760955);
   graph->SetPoint(63,7.000000122,543.701667);
   graph->SetPoint(64,7.299999878,543.701667);
   graph->SetPoint(65,7.300000122,551.6775797);
   graph->SetPoint(66,7.599999878,551.6775797);
   graph->SetPoint(67,7.600000122,539.1090594);
   graph->SetPoint(68,7.899999878,539.1090594);
   graph->SetPoint(69,7.900000122,536.8507609);
   graph->SetPoint(70,8.199999878,536.8507609);
   graph->SetPoint(71,8.200000122,476.5725935);
   graph->SetPoint(72,8.499999878,476.5725935);
   graph->SetPoint(73,8.500000122,412.2271014);
   graph->SetPoint(74,8.799999878,412.2271014);
   graph->SetPoint(75,8.800000122,315.9863104);
   graph->SetPoint(76,9.099999878,315.9863104);
   graph->SetPoint(77,9.100000122,245.7630348);
   graph->SetPoint(78,9.399999878,245.7630348);
   graph->SetPoint(79,9.400000122,137.9241964);
   graph->SetPoint(80,9.699999878,137.9241964);
   graph->SetPoint(81,9.700000122,30.81408848);
   graph->SetPoint(82,9.999999878,30.81408848);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->SetMaximum(606.8453);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2371);
   
   graph->Draw("f");
   
   graph = new TGraph(87);
   graph->SetName("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee7722");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3001);

   ci = TColor::GetColor("#ddcc77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,-2.148148148,0);
   graph->SetPoint(1,-2.148148148,0);
   graph->SetPoint(2,-2,0);
   graph->SetPoint(3,-1.999999878,1.52938315);
   graph->SetPoint(4,-1.700000122,1.52938315);
   graph->SetPoint(5,-1.699999878,0.9266001841);
   graph->SetPoint(6,-1.400000122,0.9266001841);
   graph->SetPoint(7,-1.399999878,0.9318878614);
   graph->SetPoint(8,-1.100000122,0.9318878614);
   graph->SetPoint(9,-1.099999878,1.122165379);
   graph->SetPoint(10,-0.8000001224,1.122165379);
   graph->SetPoint(11,-0.7999998776,1.166312856);
   graph->SetPoint(12,-0.5000001224,1.166312856);
   graph->SetPoint(13,-0.4999998776,3.189233413);
   graph->SetPoint(14,-0.2000001224,3.189233413);
   graph->SetPoint(15,-0.1999998776,4.285799085);
   graph->SetPoint(16,0.09999987759,4.285799085);
   graph->SetPoint(17,0.1000001224,5.522677288);
   graph->SetPoint(18,0.3999998776,5.522677288);
   graph->SetPoint(19,0.4000001224,5.973050815);
   graph->SetPoint(20,0.6999998776,5.973050815);
   graph->SetPoint(21,0.7000001224,7.993625401);
   graph->SetPoint(22,0.9999998776,7.993625401);
   graph->SetPoint(23,1.000000122,9.572905196);
   graph->SetPoint(24,1.299999878,9.572905196);
   graph->SetPoint(25,1.300000122,12.83670989);
   graph->SetPoint(26,1.599999878,12.83670989);
   graph->SetPoint(27,1.600000122,10.69906753);
   graph->SetPoint(28,1.899999878,10.69906753);
   graph->SetPoint(29,1.900000122,15.31481724);
   graph->SetPoint(30,2.199999878,15.31481724);
   graph->SetPoint(31,2.200000122,22.37676739);
   graph->SetPoint(32,2.499999878,22.37676739);
   graph->SetPoint(33,2.500000122,20.9042716);
   graph->SetPoint(34,2.799999878,20.9042716);
   graph->SetPoint(35,2.800000122,26.18468246);
   graph->SetPoint(36,3.099999878,26.18468246);
   graph->SetPoint(37,3.100000122,34.46811666);
   graph->SetPoint(38,3.399999878,34.46811666);
   graph->SetPoint(39,3.400000122,33.18036627);
   graph->SetPoint(40,3.699999878,33.18036627);
   graph->SetPoint(41,3.700000122,48.88194788);
   graph->SetPoint(42,3.999999878,48.88194788);
   graph->SetPoint(43,4.000000122,54.5851323);
   graph->SetPoint(44,4.299999878,54.5851323);
   graph->SetPoint(45,4.300000122,66.56008594);
   graph->SetPoint(46,4.599999878,66.56008594);
   graph->SetPoint(47,4.600000122,82.20312665);
   graph->SetPoint(48,4.899999878,82.20312665);
   graph->SetPoint(49,4.900000122,107.3309361);
   graph->SetPoint(50,5.199999878,107.3309361);
   graph->SetPoint(51,5.200000122,112.8711023);
   graph->SetPoint(52,5.499999878,112.8711023);
   graph->SetPoint(53,5.500000122,148.1982825);
   graph->SetPoint(54,5.799999878,148.1982825);
   graph->SetPoint(55,5.800000122,155.4798345);
   graph->SetPoint(56,6.099999878,155.4798345);
   graph->SetPoint(57,6.100000122,190.0662953);
   graph->SetPoint(58,6.399999878,190.0662953);
   graph->SetPoint(59,6.400000122,221.5050039);
   graph->SetPoint(60,6.699999878,221.5050039);
   graph->SetPoint(61,6.700000122,231.3568087);
   graph->SetPoint(62,6.999999878,231.3568087);
   graph->SetPoint(63,7.000000122,257.1877556);
   graph->SetPoint(64,7.299999878,257.1877556);
   graph->SetPoint(65,7.300000122,246.0283414);
   graph->SetPoint(66,7.599999878,246.0283414);
   graph->SetPoint(67,7.600000122,264.7890258);
   graph->SetPoint(68,7.899999878,264.7890258);
   graph->SetPoint(69,7.900000122,248.7900749);
   graph->SetPoint(70,8.199999878,248.7900749);
   graph->SetPoint(71,8.200000122,205.5842943);
   graph->SetPoint(72,8.499999878,205.5842943);
   graph->SetPoint(73,8.500000122,174.2087314);
   graph->SetPoint(74,8.799999878,174.2087314);
   graph->SetPoint(75,8.800000122,118.3130234);
   graph->SetPoint(76,9.099999878,118.3130234);
   graph->SetPoint(77,9.100000122,80.8107779);
   graph->SetPoint(78,9.399999878,80.8107779);
   graph->SetPoint(79,9.400000122,39.78903346);
   graph->SetPoint(80,9.699999878,39.78903346);
   graph->SetPoint(81,9.700000122,6.53381431);
   graph->SetPoint(82,9.999999878,6.53381431);
   graph->SetPoint(83,10.00000012,0);
   graph->SetPoint(84,10,0);
   graph->SetPoint(85,10.14814815,0);
   graph->SetPoint(86,10.14814815,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472","Projection of product of Poissons accross bins for a single channel",100,-3.377778,11.37778);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->SetMaximum(291.2679);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2472);
   
   graph->Draw("f");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > 9.350000 && obs_z_Dstmu_kinematic < 12.600000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_x_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.4);
   grae->SetPoint(0,-1.85,133);
   grae->SetPointError(0,0.15,0.15,11.0434,12.0434);
   grae->SetPoint(1,-1.55,220);
   grae->SetPointError(1,0.15,0.15,14.34082,15.34082);
   grae->SetPoint(2,-1.25,362);
   grae->SetPointError(2,0.15,0.15,18.53287,19.53287);
   grae->SetPoint(3,-0.95,620);
   grae->SetPointError(3,0.15,0.15,24.40482,25.40482);
   grae->SetPoint(4,-0.65,1193);
   grae->SetPointError(4,0.15,0.15,34.04345,35.04345);
   grae->SetPoint(5,-0.35,2334);
   grae->SetPointError(5,0.15,0.15,47.81408,48.81408);
   grae->SetPoint(6,-0.05,3552);
   grae->SetPointError(6,0.15,0.15,59.10076,60.10076);
   grae->SetPoint(7,0.25,3517);
   grae->SetPointError(7,0.15,0.15,58.80641,59.80641);
   grae->SetPoint(8,0.55,3165);
   grae->SetPointError(8,0.15,0.15,55.76055,56.76055);
   grae->SetPoint(9,0.85,2581);
   grae->SetPointError(9,0.15,0.15,50.306,51.306);
   grae->SetPoint(10,1.15,2279);
   grae->SetPointError(10,0.15,0.15,47.24149,48.24149);
   grae->SetPoint(11,1.45,2111);
   grae->SetPointError(11,0.15,0.15,45.44834,46.44834);
   grae->SetPoint(12,1.75,1894);
   grae->SetPointError(12,0.15,0.15,43.02298,44.02298);
   grae->SetPoint(13,2.05,1751);
   grae->SetPointError(13,0.15,0.15,41.34794,42.34794);
   grae->SetPoint(14,2.35,1592);
   grae->SetPointError(14,0.15,0.15,39.40301,40.40301);
   grae->SetPoint(15,2.65,1443);
   grae->SetPointError(15,0.15,0.15,37.49013,38.49013);
   grae->SetPoint(16,2.95,1365);
   grae->SetPointError(16,0.15,0.15,36.44929,37.44929);
   grae->SetPoint(17,3.25,1277);
   grae->SetPointError(17,0.15,0.15,35.23863,36.23863);
   grae->SetPoint(18,3.55,1320);
   grae->SetPointError(18,0.15,0.15,35.83524,36.83524);
   grae->SetPoint(19,3.85,1302);
   grae->SetPointError(19,0.15,0.15,35.5867,36.5867);
   grae->SetPoint(20,4.15,1291);
   grae->SetPointError(20,0.15,0.15,35.43397,36.43397);
   grae->SetPoint(21,4.45,1322);
   grae->SetPointError(21,0.15,0.15,35.86276,36.86276);
   grae->SetPoint(22,4.75,1369);
   grae->SetPointError(22,0.15,0.15,36.50338,37.50338);
   grae->SetPoint(23,5.05,1442);
   grae->SetPointError(23,0.15,0.15,37.47697,38.47697);
   grae->SetPoint(24,5.35,1476);
   grae->SetPointError(24,0.15,0.15,37.922,38.922);
   grae->SetPoint(25,5.65,1519);
   grae->SetPointError(25,0.15,0.15,38.47756,39.47756);
   grae->SetPoint(26,5.95,1682);
   grae->SetPointError(26,0.15,0.15,40.51524,41.51524);
   grae->SetPoint(27,6.25,1766);
   grae->SetPointError(27,0.15,0.15,41.52678,42.52678);
   grae->SetPoint(28,6.55,1988);
   grae->SetPointError(28,0.15,0.15,44.0898,45.0898);
   grae->SetPoint(29,6.85,1934);
   grae->SetPointError(29,0.15,0.15,43.48011,44.48011);
   grae->SetPoint(30,7.15,1919);
   grae->SetPointError(30,0.15,0.15,43.30925,44.30925);
   grae->SetPoint(31,7.45,1801);
   grae->SetPointError(31,0.15,0.15,41.94114,42.94114);
   grae->SetPoint(32,7.75,1707);
   grae->SetPointError(32,0.15,0.15,40.81888,41.81888);
   grae->SetPoint(33,8.05,1539);
   grae->SetPointError(33,0.15,0.15,38.73328,39.73328);
   grae->SetPoint(34,8.35,1307);
   grae->SetPointError(34,0.15,0.15,35.65591,36.65591);
   grae->SetPoint(35,8.65,1044);
   grae->SetPointError(35,0.15,0.15,31.81486,32.81486);
   grae->SetPoint(36,8.95,662);
   grae->SetPointError(36,0.15,0.15,25.23422,26.23422);
   grae->SetPoint(37,9.25,402);
   grae->SetPointError(37,0.15,0.15,19.55617,20.55617);
   grae->SetPoint(38,9.55,189);
   grae->SetPointError(38,0.15,0.15,13.25682,14.25682);
   grae->SetPoint(39,9.85,32);
   grae->SetPointError(39,0.15,0.15,5.627135,6.715753);
   
   TH1F *Graph_Graph_h_obsData_Cut1236 = new TH1F("Graph_Graph_h_obsData_Cut1236","Histogram of obsData_plot__obs_x_Dstmu_kinematic",100,-3.2,11.2);
   Graph_Graph_h_obsData_Cut1236->SetMinimum(0);
   Graph_Graph_h_obsData_Cut1236->SetMaximum(3970.674);
   Graph_Graph_h_obsData_Cut1236->SetDirectory(0);
   Graph_Graph_h_obsData_Cut1236->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut1236->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut1236->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1236->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1236->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1236->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut1236->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1236->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1236->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1236->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut1236->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1236->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1236->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1236->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut1236);
   
   grae->Draw("pz");
   
   TH1D *frame_93154a0__48 = new TH1D("frame_93154a0__48","9.35 < q^{2} < 12.60 GeV^{2}/c^{4}",40,-2,10);
   frame_93154a0__48->SetBinContent(1,3792.706);
   frame_93154a0__48->SetMinimum(0.0001);
   frame_93154a0__48->SetMaximum(4096.122);
   frame_93154a0__48->SetEntries(1);
   frame_93154a0__48->SetDirectory(0);
   frame_93154a0__48->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_93154a0__48->SetLineColor(ci);
   frame_93154a0__48->GetXaxis()->SetTitle("m^{2}_{miss} (GeV^{2}/c^{4})");
   frame_93154a0__48->GetXaxis()->SetLabelFont(132);
   frame_93154a0__48->GetXaxis()->SetLabelSize(0.1002857);
   frame_93154a0__48->GetXaxis()->SetTitleSize(0.1002857);
   frame_93154a0__48->GetXaxis()->SetTitleOffset(0.9);
   frame_93154a0__48->GetXaxis()->SetTitleFont(132);
   frame_93154a0__48->GetYaxis()->SetNdivisions(506);
   frame_93154a0__48->GetYaxis()->SetLabelFont(132);
   frame_93154a0__48->GetYaxis()->SetLabelSize(0.1002857);
   frame_93154a0__48->GetYaxis()->SetTitleSize(0.1002857);
   frame_93154a0__48->GetYaxis()->SetTitleOffset(0.95);
   frame_93154a0__48->GetYaxis()->SetTitleFont(132);
   frame_93154a0__48->GetZaxis()->SetLabelFont(132);
   frame_93154a0__48->GetZaxis()->SetLabelSize(0.035);
   frame_93154a0__48->GetZaxis()->SetTitleSize(0.035);
   frame_93154a0__48->GetZaxis()->SetTitleFont(132);
   frame_93154a0__48->Draw("AXISSAME");
      tex = new TLatex(8.7,3768.432,"LHCb");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.1002857);
   tex->SetLineWidth(2);
   tex->Draw();
   
   pt = new TPaveText(0.2903356,0.8481025,0.7096644,0.97,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(132);
   text = pt->AddText("9.35 < q^{2} < 12.60 GeV^{2}/c^{4}");
   pt->Draw();
   toppad_3->Modified();
   c2_7->cd();
      tex = new TLatex(0.01,0.99,"Candidates / (0.3 GeV^{2}/c^{4})");
   tex->SetTextAlign(33);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   c2_7->Modified();
   c2->cd();
  
// ------------>Primitives in pad: c2_2
   c2_2 = new TPad("c2_2", "c2_2",0.5,0.7475554,1,0.9950739);
   c2_2->Draw();
   c2_2->cd();
   c2_2->Range(0,0,1,1);
   c2_2->SetFillColor(0);
   c2_2->SetBorderMode(0);
   c2_2->SetBorderSize(2);
   c2_2->SetLeftMargin(0);
   c2_2->SetRightMargin(0);
   c2_2->SetTopMargin(0);
   c2_2->SetBottomMargin(0);
   c2_2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottompad_4
   bottompad_4 = new TPad("bottompad_4", "bottompad_4",0,0,1,0.3);
   bottompad_4->Draw();
   bottompad_4->cd();
   bottompad_4->Range(-453.8462,-13.5,2623.077,4.5);
   bottompad_4->SetFillColor(0);
   bottompad_4->SetFillStyle(4000);
   bottompad_4->SetBorderMode(0);
   bottompad_4->SetBorderSize(2);
   bottompad_4->SetGridy();
   bottompad_4->SetTickx(1);
   bottompad_4->SetTicky(1);
   bottompad_4->SetLeftMargin(0.18);
   bottompad_4->SetRightMargin(0.04);
   bottompad_4->SetTopMargin(0);
   bottompad_4->SetBottomMargin(0.5);
   bottompad_4->SetFrameBorderMode(0);
   bottompad_4->SetFrameBorderMode(0);
   
   TH1D *frame_9324830__49 = new TH1D("frame_9324830__49","",32,100,2500);
   frame_9324830__49->SetBinContent(1,4.51257);
   frame_9324830__49->SetMinimum(-4.5);
   frame_9324830__49->SetMaximum(4.5);
   frame_9324830__49->SetEntries(1);
   frame_9324830__49->SetDirectory(0);
   frame_9324830__49->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9324830__49->SetLineColor(ci);
   frame_9324830__49->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_9324830__49->GetXaxis()->SetLabelFont(132);
   frame_9324830__49->GetXaxis()->SetLabelSize(0.242);
   frame_9324830__49->GetXaxis()->SetTitleSize(0.264);
   frame_9324830__49->GetXaxis()->SetTickLength(0.1);
   frame_9324830__49->GetXaxis()->SetTitleOffset(0.78);
   frame_9324830__49->GetXaxis()->SetTitleFont(132);
   frame_9324830__49->GetYaxis()->SetTitle("Pulls");
   frame_9324830__49->GetYaxis()->SetNdivisions(205);
   frame_9324830__49->GetYaxis()->SetLabelFont(132);
   frame_9324830__49->GetYaxis()->SetLabelOffset(99);
   frame_9324830__49->GetYaxis()->SetLabelSize(0.242);
   frame_9324830__49->GetYaxis()->SetTitleSize(0.242);
   frame_9324830__49->GetYaxis()->SetTickLength(0.05);
   frame_9324830__49->GetYaxis()->SetTitleOffset(0.2);
   frame_9324830__49->GetYaxis()->SetTitleFont(132);
   frame_9324830__49->GetZaxis()->SetLabelFont(132);
   frame_9324830__49->GetZaxis()->SetLabelSize(0.035);
   frame_9324830__49->GetZaxis()->SetTitleSize(0.035);
   frame_9324830__49->GetZaxis()->SetTitleFont(132);
   frame_9324830__49->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(32);
   grae->SetName("pull_h_obsData_Cut[obs_z_Dstmu_kinematic > -0.400000 && obs_z_Dstmu_kinematic < 2.850000 && channelCat==0]_model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   grae->SetTitle("Pull of Histogram of obsData_plot__obs_y_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,137.5,2.500751);
   grae->SetPointError(0,0,0,1,1.208136);
   grae->SetPoint(1,212.5,2.250922);
   grae->SetPointError(1,0,0,1,1.111184);
   grae->SetPoint(2,287.5,-0.3970683);
   grae->SetPointError(2,0,0,0.9249024,1);
   grae->SetPoint(3,362.5,1.671179);
   grae->SetPointError(3,0,0,1,1.057765);
   grae->SetPoint(4,437.5,0.2256194);
   grae->SetPointError(4,0,0,1,1.049638);
   grae->SetPoint(5,512.5,-3.476788);
   grae->SetPointError(5,0,0,0.9581848,1);
   grae->SetPoint(6,587.5,-1.391744);
   grae->SetPointError(6,0,0,0.9629371,1);
   grae->SetPoint(7,662.5,1.147703);
   grae->SetPointError(7,0,0,1,1.033498);
   grae->SetPoint(8,737.5,-2.289535);
   grae->SetPointError(8,0,0,0.9682418,1);
   grae->SetPoint(9,812.5,-0.2018575);
   grae->SetPointError(9,0,0,0.9713573,1);
   grae->SetPoint(10,887.5,0.3481298);
   grae->SetPointError(10,0,0,1,1.027204);
   grae->SetPoint(11,962.5,0.5521113);
   grae->SetPointError(11,0,0,1,1.026076);
   grae->SetPoint(12,1037.5,-2.812303);
   grae->SetPointError(12,0,0,0.9756537,1);
   grae->SetPoint(13,1112.5,0.8579606);
   grae->SetPointError(13,0,0,1,1.022927);
   grae->SetPoint(14,1187.5,0.05283521);
   grae->SetPointError(14,0,0,1,1.021924);
   grae->SetPoint(15,1262.5,-0.204165);
   grae->SetPointError(15,0,0,0.9792394,1);
   grae->SetPoint(16,1337.5,0.7664512);
   grae->SetPointError(16,0,0,1,1.019988);
   grae->SetPoint(17,1412.5,1.783485);
   grae->SetPointError(17,0,0,1,1.019238);
   grae->SetPoint(18,1487.5,-2.966789);
   grae->SetPointError(18,0,0,0.9814397,1);
   grae->SetPoint(19,1562.5,0.8010423);
   grae->SetPointError(19,0,0,1,1.017977);
   grae->SetPoint(20,1637.5,0.1772283);
   grae->SetPointError(20,0,0,1,1.017488);
   grae->SetPoint(21,1712.5,0.5075991);
   grae->SetPointError(21,0,0,1,1.017116);
   grae->SetPoint(22,1787.5,1.614154);
   grae->SetPointError(22,0,0,1,1.016582);
   grae->SetPoint(23,1862.5,3.070237);
   grae->SetPointError(23,0,0,1,1.01626);
   grae->SetPoint(24,1937.5,-0.3584742);
   grae->SetPointError(24,0,0,0.9838306,1);
   grae->SetPoint(25,2012.5,1.174655);
   grae->SetPointError(25,0,0,1,1.01661);
   grae->SetPoint(26,2087.5,-0.80563);
   grae->SetPointError(26,0,0,0.9820677,1);
   grae->SetPoint(27,2162.5,0.3457814);
   grae->SetPointError(27,0,0,1,1.022578);
   grae->SetPoint(28,2237.5,-1.862203);
   grae->SetPointError(28,0,0,0.9640751,1);
   grae->SetPoint(29,2312.5,1.345615);
   grae->SetPointError(29,0,0,1,1.074419);
   grae->SetPoint(30,2387.5,-2.32272);
   grae->SetPointError(30,0,0,0.8519847,1);
   grae->SetPoint(31,2462.5,-1.295618);
   grae->SetPointError(31,0,0,0.716135,1);
   
   TH1F *Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337 = new TH1F("Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337","Pull of Histogram of obsData_plot__obs_y_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel",100,0,2695);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->SetMinimum(-5.28712);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->SetMaximum(4.938644);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->SetDirectory(0);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->SetLineColor(ci);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->GetYaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1337);
   
   grae->Draw("b");
   
   TH1D *frame_9324830__50 = new TH1D("frame_9324830__50","",32,100,2500);
   frame_9324830__50->SetBinContent(1,4.51257);
   frame_9324830__50->SetMinimum(-4.5);
   frame_9324830__50->SetMaximum(4.5);
   frame_9324830__50->SetEntries(1);
   frame_9324830__50->SetDirectory(0);
   frame_9324830__50->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9324830__50->SetLineColor(ci);
   frame_9324830__50->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_9324830__50->GetXaxis()->SetLabelFont(132);
   frame_9324830__50->GetXaxis()->SetLabelSize(0.242);
   frame_9324830__50->GetXaxis()->SetTitleSize(0.264);
   frame_9324830__50->GetXaxis()->SetTickLength(0.1);
   frame_9324830__50->GetXaxis()->SetTitleOffset(0.78);
   frame_9324830__50->GetXaxis()->SetTitleFont(132);
   frame_9324830__50->GetYaxis()->SetTitle("Pulls");
   frame_9324830__50->GetYaxis()->SetNdivisions(205);
   frame_9324830__50->GetYaxis()->SetLabelFont(132);
   frame_9324830__50->GetYaxis()->SetLabelOffset(99);
   frame_9324830__50->GetYaxis()->SetLabelSize(0.242);
   frame_9324830__50->GetYaxis()->SetTitleSize(0.242);
   frame_9324830__50->GetYaxis()->SetTickLength(0.05);
   frame_9324830__50->GetYaxis()->SetTitleOffset(0.2);
   frame_9324830__50->GetYaxis()->SetTitleFont(132);
   frame_9324830__50->GetZaxis()->SetLabelFont(132);
   frame_9324830__50->GetZaxis()->SetLabelSize(0.035);
   frame_9324830__50->GetZaxis()->SetTitleSize(0.035);
   frame_9324830__50->GetZaxis()->SetTitleFont(132);
   frame_9324830__50->Draw("AXISSAME");
      tex = new TLatex(50,-2,"-2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(49.5,2," 2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis25[33] = {100, 175, 250, 325, 400, 475, 550, 625, 700, 775, 850, 925, 1000, 1075, 1150, 1225, 1300, 1375, 1450, 1525, 1600, 1675, 1750, 1825, 1900, 1975, 2050, 2125, 2200, 2275, 2350, 2425, 2500}; 
   
   TH1D *errors_plus_bin_4 = new TH1D("errors_plus_bin_4","h_MCcomb",32, xAxis25);
   errors_plus_bin_4->SetBinContent(1,1.189479);
   errors_plus_bin_4->SetBinContent(2,0.8938029);
   errors_plus_bin_4->SetBinContent(3,0.9428309);
   errors_plus_bin_4->SetBinContent(4,0.8867808);
   errors_plus_bin_4->SetBinContent(5,0.9147557);
   errors_plus_bin_4->SetBinContent(6,0.9863936);
   errors_plus_bin_4->SetBinContent(7,0.9536763);
   errors_plus_bin_4->SetBinContent(8,0.9207191);
   errors_plus_bin_4->SetBinContent(9,0.9703122);
   errors_plus_bin_4->SetBinContent(10,0.9438863);
   errors_plus_bin_4->SetBinContent(11,0.9406614);
   errors_plus_bin_4->SetBinContent(12,0.9317436);
   errors_plus_bin_4->SetBinContent(13,0.9680968);
   errors_plus_bin_4->SetBinContent(14,0.9272266);
   errors_plus_bin_4->SetBinContent(15,0.9442585);
   errors_plus_bin_4->SetBinContent(16,0.9409356);
   errors_plus_bin_4->SetBinContent(17,0.9260548);
   errors_plus_bin_4->SetBinContent(18,0.9166215);
   errors_plus_bin_4->SetBinContent(19,0.9584713);
   errors_plus_bin_4->SetBinContent(20,0.9228187);
   errors_plus_bin_4->SetBinContent(21,0.9290208);
   errors_plus_bin_4->SetBinContent(22,0.9219669);
   errors_plus_bin_4->SetBinContent(23,0.913694);
   errors_plus_bin_4->SetBinContent(24,0.9053257);
   errors_plus_bin_4->SetBinContent(25,0.9351565);
   errors_plus_bin_4->SetBinContent(26,0.9248965);
   errors_plus_bin_4->SetBinContent(27,0.9500223);
   errors_plus_bin_4->SetBinContent(28,0.962817);
   errors_plus_bin_4->SetBinContent(29,1.015745);
   errors_plus_bin_4->SetBinContent(30,0.9652607);
   errors_plus_bin_4->SetBinContent(31,1.498632);
   errors_plus_bin_4->SetBinContent(32,2.290704);
   errors_plus_bin_4->SetBinError(0,6.480741);
   errors_plus_bin_4->SetBinError(1,6.294129);
   errors_plus_bin_4->SetBinError(2,8.479359);
   errors_plus_bin_4->SetBinError(3,12.07413);
   errors_plus_bin_4->SetBinError(4,15.78868);
   errors_plus_bin_4->SetBinError(5,18.88034);
   errors_plus_bin_4->SetBinError(6,23.09088);
   errors_plus_bin_4->SetBinError(7,25.24992);
   errors_plus_bin_4->SetBinError(8,27.94197);
   errors_plus_bin_4->SetBinError(9,30.06402);
   errors_plus_bin_4->SetBinError(10,32.47847);
   errors_plus_bin_4->SetBinError(11,35.04516);
   errors_plus_bin_4->SetBinError(12,36.19437);
   errors_plus_bin_4->SetBinError(13,39.27658);
   errors_plus_bin_4->SetBinError(14,40.9032);
   errors_plus_bin_4->SetBinError(15,43.53841);
   errors_plus_bin_4->SetBinError(16,44.85017);
   errors_plus_bin_4->SetBinError(17,46.79097);
   errors_plus_bin_4->SetBinError(18,48.10298);
   errors_plus_bin_4->SetBinError(19,51.15939);
   errors_plus_bin_4->SetBinError(20,51.79307);
   errors_plus_bin_4->SetBinError(21,53.58606);
   errors_plus_bin_4->SetBinError(22,54.32568);
   errors_plus_bin_4->SetBinError(23,55.5553);
   errors_plus_bin_4->SetBinError(24,56.1302);
   errors_plus_bin_4->SetBinError(25,57.36558);
   errors_plus_bin_4->SetBinError(26,56.14511);
   errors_plus_bin_4->SetBinError(27,52.50109);
   errors_plus_bin_4->SetBinError(28,43.12303);
   errors_plus_bin_4->SetBinError(29,27.76163);
   errors_plus_bin_4->SetBinError(30,13.44453);
   errors_plus_bin_4->SetBinError(31,9.358955);
   errors_plus_bin_4->SetBinError(32,6.872112);
   errors_plus_bin_4->SetBinError(33,6.480741);
   errors_plus_bin_4->SetEntries(32);

   ci = TColor::GetColor("#0000ff");
   errors_plus_bin_4->SetFillColor(ci);
   errors_plus_bin_4->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   errors_plus_bin_4->SetLineColor(ci);
   errors_plus_bin_4->GetXaxis()->SetLabelFont(42);
   errors_plus_bin_4->GetXaxis()->SetLabelSize(0.035);
   errors_plus_bin_4->GetXaxis()->SetTitleSize(0.035);
   errors_plus_bin_4->GetXaxis()->SetTitleFont(42);
   errors_plus_bin_4->GetYaxis()->SetLabelFont(132);
   errors_plus_bin_4->GetYaxis()->SetLabelSize(0.035);
   errors_plus_bin_4->GetYaxis()->SetTitleSize(0.035);
   errors_plus_bin_4->GetYaxis()->SetTitleFont(132);
   errors_plus_bin_4->GetZaxis()->SetLabelFont(132);
   errors_plus_bin_4->GetZaxis()->SetLabelSize(0.035);
   errors_plus_bin_4->GetZaxis()->SetTitleSize(0.035);
   errors_plus_bin_4->GetZaxis()->SetTitleFont(132);
   errors_plus_bin_4->Draw("histo same");
   Double_t xAxis26[33] = {100, 175, 250, 325, 400, 475, 550, 625, 700, 775, 850, 925, 1000, 1075, 1150, 1225, 1300, 1375, 1450, 1525, 1600, 1675, 1750, 1825, 1900, 1975, 2050, 2125, 2200, 2275, 2350, 2425, 2500}; 
   
   TH1D *lowdat_px_4 = new TH1D("lowdat_px_4","h_MCcomb",32, xAxis26);
   lowdat_px_4->SetBinContent(1,-1.189479);
   lowdat_px_4->SetBinContent(2,-0.8938029);
   lowdat_px_4->SetBinContent(3,-0.9428309);
   lowdat_px_4->SetBinContent(4,-0.8867808);
   lowdat_px_4->SetBinContent(5,-0.9147557);
   lowdat_px_4->SetBinContent(6,-0.9863936);
   lowdat_px_4->SetBinContent(7,-0.9536763);
   lowdat_px_4->SetBinContent(8,-0.9207191);
   lowdat_px_4->SetBinContent(9,-0.9703122);
   lowdat_px_4->SetBinContent(10,-0.9438863);
   lowdat_px_4->SetBinContent(11,-0.9406614);
   lowdat_px_4->SetBinContent(12,-0.9317436);
   lowdat_px_4->SetBinContent(13,-0.9680968);
   lowdat_px_4->SetBinContent(14,-0.9272266);
   lowdat_px_4->SetBinContent(15,-0.9442585);
   lowdat_px_4->SetBinContent(16,-0.9409356);
   lowdat_px_4->SetBinContent(17,-0.9260548);
   lowdat_px_4->SetBinContent(18,-0.9166215);
   lowdat_px_4->SetBinContent(19,-0.9584713);
   lowdat_px_4->SetBinContent(20,-0.9228187);
   lowdat_px_4->SetBinContent(21,-0.9290208);
   lowdat_px_4->SetBinContent(22,-0.9219669);
   lowdat_px_4->SetBinContent(23,-0.913694);
   lowdat_px_4->SetBinContent(24,-0.9053257);
   lowdat_px_4->SetBinContent(25,-0.9351565);
   lowdat_px_4->SetBinContent(26,-0.9248965);
   lowdat_px_4->SetBinContent(27,-0.9500223);
   lowdat_px_4->SetBinContent(28,-0.962817);
   lowdat_px_4->SetBinContent(29,-1.015745);
   lowdat_px_4->SetBinContent(30,-0.9652607);
   lowdat_px_4->SetBinContent(31,-1.498632);
   lowdat_px_4->SetBinContent(32,-2.290704);
   lowdat_px_4->SetBinError(0,6.480741);
   lowdat_px_4->SetBinError(1,6.294129);
   lowdat_px_4->SetBinError(2,8.479359);
   lowdat_px_4->SetBinError(3,12.07413);
   lowdat_px_4->SetBinError(4,15.78868);
   lowdat_px_4->SetBinError(5,18.88034);
   lowdat_px_4->SetBinError(6,23.09088);
   lowdat_px_4->SetBinError(7,25.24992);
   lowdat_px_4->SetBinError(8,27.94197);
   lowdat_px_4->SetBinError(9,30.06402);
   lowdat_px_4->SetBinError(10,32.47847);
   lowdat_px_4->SetBinError(11,35.04516);
   lowdat_px_4->SetBinError(12,36.19437);
   lowdat_px_4->SetBinError(13,39.27658);
   lowdat_px_4->SetBinError(14,40.9032);
   lowdat_px_4->SetBinError(15,43.53841);
   lowdat_px_4->SetBinError(16,44.85017);
   lowdat_px_4->SetBinError(17,46.79097);
   lowdat_px_4->SetBinError(18,48.10298);
   lowdat_px_4->SetBinError(19,51.15939);
   lowdat_px_4->SetBinError(20,51.79307);
   lowdat_px_4->SetBinError(21,53.58606);
   lowdat_px_4->SetBinError(22,54.32568);
   lowdat_px_4->SetBinError(23,55.5553);
   lowdat_px_4->SetBinError(24,56.1302);
   lowdat_px_4->SetBinError(25,57.36558);
   lowdat_px_4->SetBinError(26,56.14511);
   lowdat_px_4->SetBinError(27,52.50109);
   lowdat_px_4->SetBinError(28,43.12303);
   lowdat_px_4->SetBinError(29,27.76163);
   lowdat_px_4->SetBinError(30,13.44453);
   lowdat_px_4->SetBinError(31,9.358955);
   lowdat_px_4->SetBinError(32,6.872112);
   lowdat_px_4->SetBinError(33,6.480741);
   lowdat_px_4->SetEntries(32);

   ci = TColor::GetColor("#0000ff");
   lowdat_px_4->SetFillColor(ci);
   lowdat_px_4->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   lowdat_px_4->SetLineColor(ci);
   lowdat_px_4->GetXaxis()->SetLabelFont(42);
   lowdat_px_4->GetXaxis()->SetLabelSize(0.035);
   lowdat_px_4->GetXaxis()->SetTitleSize(0.035);
   lowdat_px_4->GetXaxis()->SetTitleFont(42);
   lowdat_px_4->GetYaxis()->SetLabelFont(132);
   lowdat_px_4->GetYaxis()->SetLabelSize(0.035);
   lowdat_px_4->GetYaxis()->SetTitleSize(0.035);
   lowdat_px_4->GetYaxis()->SetTitleFont(132);
   lowdat_px_4->GetZaxis()->SetLabelFont(132);
   lowdat_px_4->GetZaxis()->SetLabelSize(0.035);
   lowdat_px_4->GetZaxis()->SetTitleSize(0.035);
   lowdat_px_4->GetZaxis()->SetTitleFont(132);
   lowdat_px_4->Draw("histo same");
   bottompad_4->Modified();
   c2_2->cd();
  
// ------------>Primitives in pad: toppad_4
   toppad_4 = new TPad("toppad_4", "toppad_4",0,0.3,1,1);
   toppad_4->Draw();
   toppad_4->cd();
   toppad_4->Range(-453.8462,0.0001,2623.077,4520.381);
   toppad_4->SetFillColor(0);
   toppad_4->SetFillStyle(4000);
   toppad_4->SetBorderMode(0);
   toppad_4->SetBorderSize(2);
   toppad_4->SetTickx(1);
   toppad_4->SetTicky(1);
   toppad_4->SetLeftMargin(0.18);
   toppad_4->SetRightMargin(0.04);
   toppad_4->SetTopMargin(0.02);
   toppad_4->SetBottomMargin(0);
   toppad_4->SetFrameBorderMode(0);
   toppad_4->SetFrameBorderMode(0);
   
   TH1D *frame_92e6970__51 = new TH1D("frame_92e6970__51","#minus0.40 < q^{2} < 2.85 GeV^{2}/c^{4}",32,100,2500);
   frame_92e6970__51->SetBinContent(1,4101.827);
   frame_92e6970__51->SetMinimum(0.0001);
   frame_92e6970__51->SetMaximum(4429.973);
   frame_92e6970__51->SetEntries(1);
   frame_92e6970__51->SetDirectory(0);
   frame_92e6970__51->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_92e6970__51->SetLineColor(ci);
   frame_92e6970__51->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_92e6970__51->GetXaxis()->SetLabelFont(132);
   frame_92e6970__51->GetXaxis()->SetLabelSize(0.1002857);
   frame_92e6970__51->GetXaxis()->SetTitleSize(0.1002857);
   frame_92e6970__51->GetXaxis()->SetTitleOffset(0.9);
   frame_92e6970__51->GetXaxis()->SetTitleFont(132);
   frame_92e6970__51->GetYaxis()->SetNdivisions(506);
   frame_92e6970__51->GetYaxis()->SetLabelFont(132);
   frame_92e6970__51->GetYaxis()->SetLabelSize(0.1002857);
   frame_92e6970__51->GetYaxis()->SetTitleSize(0.1002857);
   frame_92e6970__51->GetYaxis()->SetTitleOffset(0.95);
   frame_92e6970__51->GetYaxis()->SetTitleFont(132);
   frame_92e6970__51->GetZaxis()->SetLabelFont(132);
   frame_92e6970__51->GetZaxis()->SetLabelSize(0.035);
   frame_92e6970__51->GetZaxis()->SetTitleSize(0.035);
   frame_92e6970__51->GetZaxis()->SetTitleFont(132);
   frame_92e6970__51->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(32);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > -0.400000 && obs_z_Dstmu_kinematic < 2.850000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_y_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.3);
   grae->SetPoint(0,137.5,28);
   grae->SetPointError(0,37.5,37.5,5.259711,6.354446);
   grae->SetPoint(1,212.5,90);
   grae->SetPointError(1,37.5,37.5,9.469177,10.522);
   grae->SetPoint(2,287.5,164);
   grae->SetPointError(2,37.5,37.5,12.31601,13.31601);
   grae->SetPoint(3,362.5,317);
   grae->SetPointError(3,37.5,37.5,17.31151,18.31151);
   grae->SetPoint(4,437.5,426);
   grae->SetPointError(4,37.5,37.5,20.14582,21.14582);
   grae->SetPoint(5,512.5,548);
   grae->SetPointError(5,37.5,37.5,22.91474,23.91474);
   grae->SetPoint(6,587.5,701);
   grae->SetPointError(6,37.5,37.5,25.98113,26.98113);
   grae->SetPoint(7,662.5,921);
   grae->SetPointError(7,37.5,37.5,29.8521,30.8521);
   grae->SetPoint(8,737.5,960);
   grae->SetPointError(8,37.5,37.5,30.4879,31.4879);
   grae->SetPoint(9,812.5,1184);
   grae->SetPointError(9,37.5,37.5,33.91293,34.91293);
   grae->SetPoint(10,887.5,1388);
   grae->SetPointError(10,37.5,37.5,36.75923,37.75923);
   grae->SetPoint(11,962.5,1509);
   grae->SetPointError(11,37.5,37.5,38.34907,39.34907);
   grae->SetPoint(12,1037.5,1646);
   grae->SetPointError(12,37.5,37.5,40.07401,41.07401);
   grae->SetPoint(13,1112.5,1946);
   grae->SetPointError(13,37.5,37.5,43.61632,44.61632);
   grae->SetPoint(14,1187.5,2126);
   grae->SetPointError(14,37.5,37.5,45.61128,46.61128);
   grae->SetPoint(15,1262.5,2272);
   grae->SetPointError(15,37.5,37.5,47.16812,48.16812);
   grae->SetPoint(16,1337.5,2553);
   grae->SetPointError(16,37.5,37.5,50.02969,51.02969);
   grae->SetPoint(17,1412.5,2754);
   grae->SetPointError(17,37.5,37.5,51.98095,52.98095);
   grae->SetPoint(18,1487.5,2849);
   grae->SetPointError(18,37.5,37.5,52.87837,53.87837);
   grae->SetPoint(19,1562.5,3150);
   grae->SetPointError(19,37.5,37.5,55.62709,56.62709);
   grae->SetPoint(20,1637.5,3327);
   grae->SetPointError(20,37.5,37.5,57.18232,58.18232);
   grae->SetPoint(21,1712.5,3472);
   grae->SetPointError(21,37.5,37.5,58.4258,59.4258);
   grae->SetPoint(22,1787.5,3697);
   grae->SetPointError(22,37.5,37.5,60.30502,61.30502);
   grae->SetPoint(23,1862.5,3844);
   grae->SetPointError(23,37.5,37.5,61.50202,62.50202);
   grae->SetPoint(24,1937.5,3763);
   grae->SetPointError(24,37.5,37.5,60.84533,61.84533);
   grae->SetPoint(25,2012.5,3685);
   grae->SetPointError(25,37.5,37.5,60.20626,61.20626);
   grae->SetPoint(26,2087.5,3054);
   grae->SetPointError(26,37.5,37.5,54.76527,55.76527);
   grae->SetPoint(27,2162.5,2006);
   grae->SetPointError(27,37.5,37.5,44.29118,45.29118);
   grae->SetPoint(28,2237.5,747);
   grae->SetPointError(28,37.5,37.5,26.83587,27.83587);
   grae->SetPoint(29,2312.5,194);
   grae->SetPointError(29,37.5,37.5,13.43736,14.43736);
   grae->SetPoint(30,2387.5,39);
   grae->SetPointError(30,37.5,37.5,6.218102,7.298372);
   grae->SetPoint(31,2462.5,9);
   grae->SetPointError(31,37.5,37.5,2.943461,4.110204);
   
   TH1F *Graph_Graph_h_obsData_Cut1438 = new TH1F("Graph_Graph_h_obsData_Cut1438","Histogram of obsData_plot__obs_y_Dstmu_kinematic",100,0,2740);
   Graph_Graph_h_obsData_Cut1438->SetMinimum(0);
   Graph_Graph_h_obsData_Cut1438->SetMaximum(4296.547);
   Graph_Graph_h_obsData_Cut1438->SetDirectory(0);
   Graph_Graph_h_obsData_Cut1438->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut1438->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut1438->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1438->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1438->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1438->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut1438->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1438->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1438->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1438->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut1438->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1438->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1438->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1438->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut1438);
   
   grae->Draw("zp");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee3333");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ee3333");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,14.8467705);
   graph->SetPoint(4,174.9999755,14.8467705);
   graph->SetPoint(5,175.0000245,68.68562193);
   graph->SetPoint(6,249.9999755,68.68562193);
   graph->SetPoint(7,250.0000245,169.2873633);
   graph->SetPoint(8,324.9999755,169.2873633);
   graph->SetPoint(9,325.0000245,288.0693561);
   graph->SetPoint(10,399.9999755,288.0693561);
   graph->SetPoint(11,400.0000245,421.4547121);
   graph->SetPoint(12,474.9999755,421.4547121);
   graph->SetPoint(13,475.0000245,631.146475);
   graph->SetPoint(14,549.9999755,631.146475);
   graph->SetPoint(15,550.0000245,738.5508321);
   graph->SetPoint(16,624.9999755,738.5508321);
   graph->SetPoint(17,625.0000245,886.7386609);
   graph->SetPoint(18,699.9999755,886.7386609);
   graph->SetPoint(19,700.0000245,1032.092656);
   graph->SetPoint(20,774.9999755,1032.092656);
   graph->SetPoint(21,775.0000245,1191.047438);
   graph->SetPoint(22,849.9999755,1191.047438);
   graph->SetPoint(23,850.0000245,1375.203016);
   graph->SetPoint(24,924.9999755,1375.203016);
   graph->SetPoint(25,925.0000245,1487.827048);
   graph->SetPoint(26,999.9999755,1487.827048);
   graph->SetPoint(27,1000.000024,1761.512534);
   graph->SetPoint(28,1074.999976,1761.512534);
   graph->SetPoint(29,1075.000024,1908.578914);
   graph->SetPoint(30,1149.999976,1908.578914);
   graph->SetPoint(31,1150.000024,2123.590119);
   graph->SetPoint(32,1224.999976,2123.590119);
   graph->SetPoint(33,1225.000024,2281.834244);
   graph->SetPoint(34,1299.999976,2281.834244);
   graph->SetPoint(35,1300.000024,2514.654681);
   graph->SetPoint(36,1374.999976,2514.654681);
   graph->SetPoint(37,1375.000024,2661.292774);
   graph->SetPoint(38,1449.999976,2661.292774);
   graph->SetPoint(39,1450.000024,3008.845734);
   graph->SetPoint(40,1524.999976,3008.845734);
   graph->SetPoint(41,1525.000024,3105.44035);
   graph->SetPoint(42,1599.999976,3105.44035);
   graph->SetPoint(43,1600.000024,3316.865674);
   graph->SetPoint(44,1674.999976,3316.865674);
   graph->SetPoint(45,1675.000024,3442.343115);
   graph->SetPoint(46,1749.999976,3442.343115);
   graph->SetPoint(47,1750.000024,3599.658437);
   graph->SetPoint(48,1824.999976,3599.658437);
   graph->SetPoint(49,1825.000024,3655.174224);
   graph->SetPoint(50,1899.999976,3655.174224);
   graph->SetPoint(51,1900.000024,3785.169955);
   graph->SetPoint(52,1974.999976,3785.169955);
   graph->SetPoint(53,1975.000024,3614.278391);
   graph->SetPoint(54,2049.999976,3614.278391);
   graph->SetPoint(55,2050.000024,3098.926173);
   graph->SetPoint(56,2124.999976,3098.926173);
   graph->SetPoint(57,2125.000024,1990.684933);
   graph->SetPoint(58,2199.999976,1990.684933);
   graph->SetPoint(59,2200.000024,798.8360538);
   graph->SetPoint(60,2274.999976,798.8360538);
   graph->SetPoint(61,2275.000024,175.9184868);
   graph->SetPoint(62,2349.999976,175.9184868);
   graph->SetPoint(63,2350.000024,55.95207347);
   graph->SetPoint(64,2424.999976,55.95207347);
   graph->SetPoint(65,2425.000024,14.32525358);
   graph->SetPoint(66,2499.999976,14.32525358);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm2573 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm2573","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->SetMaximum(4163.687);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm2573->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm2573);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*,*DDmu*,*DDtau*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#11bf33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,14.60014512);
   graph->SetPoint(4,174.9999755,14.60014512);
   graph->SetPoint(5,175.0000245,67.46154551);
   graph->SetPoint(6,249.9999755,67.46154551);
   graph->SetPoint(7,250.0000245,167.377986);
   graph->SetPoint(8,324.9999755,167.377986);
   graph->SetPoint(9,325.0000245,284.5597113);
   graph->SetPoint(10,399.9999755,284.5597113);
   graph->SetPoint(11,400.0000245,417.684015);
   graph->SetPoint(12,474.9999755,417.684015);
   graph->SetPoint(13,475.0000245,627.5405315);
   graph->SetPoint(14,549.9999755,627.5405315);
   graph->SetPoint(15,550.0000245,735.2344824);
   graph->SetPoint(16,624.9999755,735.2344824);
   graph->SetPoint(17,625.0000245,883.2759715);
   graph->SetPoint(18,699.9999755,883.2759715);
   graph->SetPoint(19,700.0000245,1028.087711);
   graph->SetPoint(20,774.9999755,1028.087711);
   graph->SetPoint(21,775.0000245,1189.535996);
   graph->SetPoint(22,849.9999755,1189.535996);
   graph->SetPoint(23,850.0000245,1372.498055);
   graph->SetPoint(24,924.9999755,1372.498055);
   graph->SetPoint(25,925.0000245,1486.592746);
   graph->SetPoint(26,999.9999755,1486.592746);
   graph->SetPoint(27,1000.000024,1759.49613);
   graph->SetPoint(28,1074.999976,1759.49613);
   graph->SetPoint(29,1075.000024,1907.275325);
   graph->SetPoint(30,1149.999976,1907.275325);
   graph->SetPoint(31,1150.000024,2122.220647);
   graph->SetPoint(32,1224.999976,2122.220647);
   graph->SetPoint(33,1225.000024,2280.021362);
   graph->SetPoint(34,1299.999976,2280.021362);
   graph->SetPoint(35,1300.000024,2512.984907);
   graph->SetPoint(36,1374.999976,2512.984907);
   graph->SetPoint(37,1375.000024,2661.146277);
   graph->SetPoint(38,1449.999976,2661.146277);
   graph->SetPoint(39,1450.000024,3007.738147);
   graph->SetPoint(40,1524.999976,3007.738147);
   graph->SetPoint(41,1525.000024,3105.127937);
   graph->SetPoint(42,1599.999976,3105.127937);
   graph->SetPoint(43,1600.000024,3316.534821);
   graph->SetPoint(44,1674.999976,3316.534821);
   graph->SetPoint(45,1675.000024,3442.14055);
   graph->SetPoint(46,1749.999976,3442.14055);
   graph->SetPoint(47,1750.000024,3599.287663);
   graph->SetPoint(48,1824.999976,3599.287663);
   graph->SetPoint(49,1825.000024,3655.11908);
   graph->SetPoint(50,1899.999976,3655.11908);
   graph->SetPoint(51,1900.000024,3785.007643);
   graph->SetPoint(52,1974.999976,3785.007643);
   graph->SetPoint(53,1975.000024,3614.278391);
   graph->SetPoint(54,2049.999976,3614.278391);
   graph->SetPoint(55,2050.000024,3098.926173);
   graph->SetPoint(56,2124.999976,3098.926173);
   graph->SetPoint(57,2125.000024,1990.684933);
   graph->SetPoint(58,2199.999976,1990.684933);
   graph->SetPoint(59,2200.000024,798.8360538);
   graph->SetPoint(60,2274.999976,798.8360538);
   graph->SetPoint(61,2275.000024,175.9184868);
   graph->SetPoint(62,2349.999976,175.9184868);
   graph->SetPoint(63,2350.000024,55.95207347);
   graph->SetPoint(64,2424.999976,55.95207347);
   graph->SetPoint(65,2425.000024,14.32525358);
   graph->SetPoint(66,2499.999976,14.32525358);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->SetMaximum(4163.508);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2674);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#992288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,11.7215378);
   graph->SetPoint(4,174.9999755,11.7215378);
   graph->SetPoint(5,175.0000245,59.79524737);
   graph->SetPoint(6,249.9999755,59.79524737);
   graph->SetPoint(7,250.0000245,150.6724307);
   graph->SetPoint(8,324.9999755,150.6724307);
   graph->SetPoint(9,325.0000245,265.8089981);
   graph->SetPoint(10,399.9999755,265.8089981);
   graph->SetPoint(11,400.0000245,400.1918178);
   graph->SetPoint(12,474.9999755,400.1918178);
   graph->SetPoint(13,475.0000245,607.7477978);
   graph->SetPoint(14,549.9999755,607.7477978);
   graph->SetPoint(15,550.0000245,719.0499383);
   graph->SetPoint(16,624.9999755,719.0499383);
   graph->SetPoint(17,625.0000245,872.2429734);
   graph->SetPoint(18,699.9999755,872.2429734);
   graph->SetPoint(19,700.0000245,1015.757476);
   graph->SetPoint(20,774.9999755,1015.757476);
   graph->SetPoint(21,775.0000245,1179.269359);
   graph->SetPoint(22,849.9999755,1179.269359);
   graph->SetPoint(23,850.0000245,1363.418048);
   graph->SetPoint(24,924.9999755,1363.418048);
   graph->SetPoint(25,925.0000245,1479.832218);
   graph->SetPoint(26,999.9999755,1479.832218);
   graph->SetPoint(27,1000.000024,1752.848325);
   graph->SetPoint(28,1074.999976,1752.848325);
   graph->SetPoint(29,1075.000024,1902.077984);
   graph->SetPoint(30,1149.999976,1902.077984);
   graph->SetPoint(31,1150.000024,2117.215425);
   graph->SetPoint(32,1224.999976,2117.215425);
   graph->SetPoint(33,1225.000024,2276.88795);
   graph->SetPoint(34,1299.999976,2276.88795);
   graph->SetPoint(35,1300.000024,2508.171121);
   graph->SetPoint(36,1374.999976,2508.171121);
   graph->SetPoint(37,1375.000024,2658.329504);
   graph->SetPoint(38,1449.999976,2658.329504);
   graph->SetPoint(39,1450.000024,3005.130132);
   graph->SetPoint(40,1524.999976,3005.130132);
   graph->SetPoint(41,1525.000024,3102.065654);
   graph->SetPoint(42,1599.999976,3102.065654);
   graph->SetPoint(43,1600.000024,3315.067689);
   graph->SetPoint(44,1674.999976,3315.067689);
   graph->SetPoint(45,1675.000024,3439.434116);
   graph->SetPoint(46,1749.999976,3439.434116);
   graph->SetPoint(47,1750.000024,3597.037272);
   graph->SetPoint(48,1824.999976,3597.037272);
   graph->SetPoint(49,1825.000024,3653.541196);
   graph->SetPoint(50,1899.999976,3653.541196);
   graph->SetPoint(51,1900.000024,3783.018136);
   graph->SetPoint(52,1974.999976,3783.018136);
   graph->SetPoint(53,1975.000024,3612.355368);
   graph->SetPoint(54,2049.999976,3612.355368);
   graph->SetPoint(55,2050.000024,3098.926173);
   graph->SetPoint(56,2124.999976,3098.926173);
   graph->SetPoint(57,2125.000024,1990.684933);
   graph->SetPoint(58,2199.999976,1990.684933);
   graph->SetPoint(59,2200.000024,798.8360537);
   graph->SetPoint(60,2274.999976,798.8360537);
   graph->SetPoint(61,2275.000024,175.9184867);
   graph->SetPoint(62,2349.999976,175.9184867);
   graph->SetPoint(63,2350.000024,55.95207339);
   graph->SetPoint(64,2424.999976,55.95207339);
   graph->SetPoint(65,2425.000024,14.3252535);
   graph->SetPoint(66,2499.999976,14.3252535);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->SetMaximum(4161.32);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2775);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*comb*,*misID*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#332288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,11.11448635);
   graph->SetPoint(4,174.9999755,11.11448635);
   graph->SetPoint(5,175.0000245,55.83362927);
   graph->SetPoint(6,249.9999755,55.83362927);
   graph->SetPoint(7,250.0000245,138.1744657);
   graph->SetPoint(8,324.9999755,138.1744657);
   graph->SetPoint(9,325.0000245,244.1455489);
   graph->SetPoint(10,399.9999755,244.1455489);
   graph->SetPoint(11,400.0000245,371.9598571);
   graph->SetPoint(12,474.9999755,371.9598571);
   graph->SetPoint(13,475.0000245,567.5754129);
   graph->SetPoint(14,549.9999755,567.5754129);
   graph->SetPoint(15,550.0000245,671.7273161);
   graph->SetPoint(16,624.9999755,671.7273161);
   graph->SetPoint(17,625.0000245,810.1999753);
   graph->SetPoint(18,699.9999755,810.1999753);
   graph->SetPoint(19,700.0000245,945.8433068);
   graph->SetPoint(20,774.9999755,945.8433068);
   graph->SetPoint(21,775.0000245,1102.508164);
   graph->SetPoint(22,849.9999755,1102.508164);
   graph->SetPoint(23,850.0000245,1275.768378);
   graph->SetPoint(24,924.9999755,1275.768378);
   graph->SetPoint(25,925.0000245,1378.202801);
   graph->SetPoint(26,999.9999755,1378.202801);
   graph->SetPoint(27,1000.000024,1636.722981);
   graph->SetPoint(28,1074.999976,1636.722981);
   graph->SetPoint(29,1075.000024,1783.13546);
   graph->SetPoint(30,1149.999976,1783.13546);
   graph->SetPoint(31,1150.000024,1984.490449);
   graph->SetPoint(32,1224.999976,1984.490449);
   graph->SetPoint(33,1225.000024,2135.764627);
   graph->SetPoint(34,1299.999976,2135.764627);
   graph->SetPoint(35,1300.000024,2346.053261);
   graph->SetPoint(36,1374.999976,2346.053261);
   graph->SetPoint(37,1375.000024,2497.422911);
   graph->SetPoint(38,1449.999976,2497.422911);
   graph->SetPoint(39,1450.000024,2845.795837);
   graph->SetPoint(40,1524.999976,2845.795837);
   graph->SetPoint(41,1525.000024,2948.853287);
   graph->SetPoint(42,1599.999976,2948.853287);
   graph->SetPoint(43,1600.000024,3155.806629);
   graph->SetPoint(44,1674.999976,3155.806629);
   graph->SetPoint(45,1675.000024,3294.917726);
   graph->SetPoint(46,1749.999976,3294.917726);
   graph->SetPoint(47,1750.000024,3443.872234);
   graph->SetPoint(48,1824.999976,3443.872234);
   graph->SetPoint(49,1825.000024,3540.51337);
   graph->SetPoint(50,1899.999976,3540.51337);
   graph->SetPoint(51,1900.000024,3694.212807);
   graph->SetPoint(52,1974.999976,3694.212807);
   graph->SetPoint(53,1975.000024,3573.887737);
   graph->SetPoint(54,2049.999976,3573.887737);
   graph->SetPoint(55,2050.000024,3085.34629);
   graph->SetPoint(56,2124.999976,3085.34629);
   graph->SetPoint(57,2125.000024,1988.936154);
   graph->SetPoint(58,2199.999976,1988.936154);
   graph->SetPoint(59,2200.000024,798.5509978);
   graph->SetPoint(60,2274.999976,798.5509978);
   graph->SetPoint(61,2275.000024,175.9184863);
   graph->SetPoint(62,2349.999976,175.9184863);
   graph->SetPoint(63,2350.000024,55.95207301);
   graph->SetPoint(64,2424.999976,55.95207301);
   graph->SetPoint(65,2425.000024,14.32525312);
   graph->SetPoint(66,2499.999976,14.32525312);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->SetMaximum(4063.634);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2876);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ddcc77");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,9.275168638);
   graph->SetPoint(4,174.9999755,9.275168638);
   graph->SetPoint(5,175.0000245,20.4273218);
   graph->SetPoint(6,249.9999755,20.4273218);
   graph->SetPoint(7,250.0000245,37.02293731);
   graph->SetPoint(8,324.9999755,37.02293731);
   graph->SetPoint(9,325.0000245,37.02820499);
   graph->SetPoint(10,399.9999755,37.02820499);
   graph->SetPoint(11,400.0000245,41.91605543);
   graph->SetPoint(12,474.9999755,41.91605543);
   graph->SetPoint(13,475.0000245,46.01124168);
   graph->SetPoint(14,549.9999755,46.01124168);
   graph->SetPoint(15,550.0000245,42.38371066);
   graph->SetPoint(16,624.9999755,42.38371066);
   graph->SetPoint(17,625.0000245,49.47829525);
   graph->SetPoint(18,699.9999755,49.47829525);
   graph->SetPoint(19,700.0000245,48.03935882);
   graph->SetPoint(20,774.9999755,48.03935882);
   graph->SetPoint(21,775.0000245,48.72373039);
   graph->SetPoint(22,849.9999755,48.72373039);
   graph->SetPoint(23,850.0000245,64.42185472);
   graph->SetPoint(24,924.9999755,64.42185472);
   graph->SetPoint(25,925.0000245,65.87371283);
   graph->SetPoint(26,999.9999755,65.87371283);
   graph->SetPoint(27,1000.000024,64.75906069);
   graph->SetPoint(28,1074.999976,64.75906069);
   graph->SetPoint(29,1075.000024,71.37722672);
   graph->SetPoint(30,1149.999976,71.37722672);
   graph->SetPoint(31,1150.000024,77.84494823);
   graph->SetPoint(32,1224.999976,77.84494823);
   graph->SetPoint(33,1225.000024,78.19327385);
   graph->SetPoint(34,1299.999976,78.19327385);
   graph->SetPoint(35,1300.000024,91.32404026);
   graph->SetPoint(36,1374.999976,91.32404026);
   graph->SetPoint(37,1375.000024,90.23094165);
   graph->SetPoint(38,1449.999976,90.23094165);
   graph->SetPoint(39,1450.000024,104.8049432);
   graph->SetPoint(40,1524.999976,104.8049432);
   graph->SetPoint(41,1525.000024,97.10064468);
   graph->SetPoint(42,1599.999976,97.10064468);
   graph->SetPoint(43,1600.000024,116.6890438);
   graph->SetPoint(44,1674.999976,116.6890438);
   graph->SetPoint(45,1675.000024,99.96023909);
   graph->SetPoint(46,1749.999976,99.96023909);
   graph->SetPoint(47,1750.000024,117.8423301);
   graph->SetPoint(48,1824.999976,117.8423301);
   graph->SetPoint(49,1825.000024,116.7549392);
   graph->SetPoint(50,1899.999976,116.7549392);
   graph->SetPoint(51,1900.000024,123.5117165);
   graph->SetPoint(52,1974.999976,123.5117165);
   graph->SetPoint(53,1975.000024,135.0543053);
   graph->SetPoint(54,2049.999976,135.0543053);
   graph->SetPoint(55,2050.000024,130.3030398);
   graph->SetPoint(56,2124.999976,130.3030398);
   graph->SetPoint(57,2125.000024,97.90149063);
   graph->SetPoint(58,2199.999976,97.90149063);
   graph->SetPoint(59,2200.000024,98.46891023);
   graph->SetPoint(60,2274.999976,98.46891023);
   graph->SetPoint(61,2275.000024,43.95239795);
   graph->SetPoint(62,2349.999976,43.95239795);
   graph->SetPoint(63,2350.000024,19.63364912);
   graph->SetPoint(64,2424.999976,19.63364912);
   graph->SetPoint(65,2425.000024,8.600653466);
   graph->SetPoint(66,2499.999976,8.600653466);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->SetMaximum(148.5597);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp2977);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee7722");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3001);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,4.694984709);
   graph->SetPoint(4,174.9999755,4.694984709);
   graph->SetPoint(5,175.0000245,12.79037634);
   graph->SetPoint(6,249.9999755,12.79037634);
   graph->SetPoint(7,250.0000245,25.62890963);
   graph->SetPoint(8,324.9999755,25.62890963);
   graph->SetPoint(9,325.0000245,24.28219086);
   graph->SetPoint(10,399.9999755,24.28219086);
   graph->SetPoint(11,400.0000245,30.23709697);
   graph->SetPoint(12,474.9999755,30.23709697);
   graph->SetPoint(13,475.0000245,28.43564276);
   graph->SetPoint(14,549.9999755,28.43564276);
   graph->SetPoint(15,550.0000245,24.41625574);
   graph->SetPoint(16,624.9999755,24.41625574);
   graph->SetPoint(17,625.0000245,20.55669855);
   graph->SetPoint(18,699.9999755,20.55669855);
   graph->SetPoint(19,700.0000245,19.01856742);
   graph->SetPoint(20,774.9999755,19.01856742);
   graph->SetPoint(21,775.0000245,23.80974365);
   graph->SetPoint(22,849.9999755,23.80974365);
   graph->SetPoint(23,850.0000245,23.38567542);
   graph->SetPoint(24,924.9999755,23.38567542);
   graph->SetPoint(25,925.0000245,18.11238231);
   graph->SetPoint(26,999.9999755,18.11238231);
   graph->SetPoint(27,1000.000024,20.50683067);
   graph->SetPoint(28,1074.999976,20.50683067);
   graph->SetPoint(29,1075.000024,21.01130081);
   graph->SetPoint(30,1149.999976,21.01130081);
   graph->SetPoint(31,1150.000024,29.39882923);
   graph->SetPoint(32,1224.999976,29.39882923);
   graph->SetPoint(33,1225.000024,18.93943989);
   graph->SetPoint(34,1299.999976,18.93943989);
   graph->SetPoint(35,1300.000024,23.18099604);
   graph->SetPoint(36,1374.999976,23.18099604);
   graph->SetPoint(37,1375.000024,24.56427291);
   graph->SetPoint(38,1449.999976,24.56427291);
   graph->SetPoint(39,1450.000024,21.17901938);
   graph->SetPoint(40,1524.999976,21.17901938);
   graph->SetPoint(41,1525.000024,30.25087137);
   graph->SetPoint(42,1599.999976,30.25087137);
   graph->SetPoint(43,1600.000024,32.71556571);
   graph->SetPoint(44,1674.999976,32.71556571);
   graph->SetPoint(45,1675.000024,35.62109639);
   graph->SetPoint(46,1749.999976,35.62109639);
   graph->SetPoint(47,1750.000024,38.69488277);
   graph->SetPoint(48,1824.999976,38.69488277);
   graph->SetPoint(49,1825.000024,47.48516532);
   graph->SetPoint(50,1899.999976,47.48516532);
   graph->SetPoint(51,1900.000024,46.00377153);
   graph->SetPoint(52,1974.999976,46.00377153);
   graph->SetPoint(53,1975.000024,55.74632656);
   graph->SetPoint(54,2049.999976,55.74632656);
   graph->SetPoint(55,2050.000024,59.20392378);
   graph->SetPoint(56,2124.999976,59.20392378);
   graph->SetPoint(57,2125.000024,47.81085402);
   graph->SetPoint(58,2199.999976,47.81085402);
   graph->SetPoint(59,2200.000024,67.25751033);
   graph->SetPoint(60,2274.999976,67.25751033);
   graph->SetPoint(61,2275.000024,28.96990039);
   graph->SetPoint(62,2349.999976,28.96990039);
   graph->SetPoint(63,2350.000024,6.647517878);
   graph->SetPoint(64,2424.999976,6.647517878);
   graph->SetPoint(65,2425.000024,5.650995633);
   graph->SetPoint(66,2499.999976,5.650995633);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->SetMaximum(73.98326);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3078);
   
   graph->Draw("f");
   
   grae = new TGraphAsymmErrors(32);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > -0.400000 && obs_z_Dstmu_kinematic < 2.850000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_y_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.4);
   grae->SetPoint(0,137.5,28);
   grae->SetPointError(0,37.5,37.5,5.259711,6.354446);
   grae->SetPoint(1,212.5,90);
   grae->SetPointError(1,37.5,37.5,9.469177,10.522);
   grae->SetPoint(2,287.5,164);
   grae->SetPointError(2,37.5,37.5,12.31601,13.31601);
   grae->SetPoint(3,362.5,317);
   grae->SetPointError(3,37.5,37.5,17.31151,18.31151);
   grae->SetPoint(4,437.5,426);
   grae->SetPointError(4,37.5,37.5,20.14582,21.14582);
   grae->SetPoint(5,512.5,548);
   grae->SetPointError(5,37.5,37.5,22.91474,23.91474);
   grae->SetPoint(6,587.5,701);
   grae->SetPointError(6,37.5,37.5,25.98113,26.98113);
   grae->SetPoint(7,662.5,921);
   grae->SetPointError(7,37.5,37.5,29.8521,30.8521);
   grae->SetPoint(8,737.5,960);
   grae->SetPointError(8,37.5,37.5,30.4879,31.4879);
   grae->SetPoint(9,812.5,1184);
   grae->SetPointError(9,37.5,37.5,33.91293,34.91293);
   grae->SetPoint(10,887.5,1388);
   grae->SetPointError(10,37.5,37.5,36.75923,37.75923);
   grae->SetPoint(11,962.5,1509);
   grae->SetPointError(11,37.5,37.5,38.34907,39.34907);
   grae->SetPoint(12,1037.5,1646);
   grae->SetPointError(12,37.5,37.5,40.07401,41.07401);
   grae->SetPoint(13,1112.5,1946);
   grae->SetPointError(13,37.5,37.5,43.61632,44.61632);
   grae->SetPoint(14,1187.5,2126);
   grae->SetPointError(14,37.5,37.5,45.61128,46.61128);
   grae->SetPoint(15,1262.5,2272);
   grae->SetPointError(15,37.5,37.5,47.16812,48.16812);
   grae->SetPoint(16,1337.5,2553);
   grae->SetPointError(16,37.5,37.5,50.02969,51.02969);
   grae->SetPoint(17,1412.5,2754);
   grae->SetPointError(17,37.5,37.5,51.98095,52.98095);
   grae->SetPoint(18,1487.5,2849);
   grae->SetPointError(18,37.5,37.5,52.87837,53.87837);
   grae->SetPoint(19,1562.5,3150);
   grae->SetPointError(19,37.5,37.5,55.62709,56.62709);
   grae->SetPoint(20,1637.5,3327);
   grae->SetPointError(20,37.5,37.5,57.18232,58.18232);
   grae->SetPoint(21,1712.5,3472);
   grae->SetPointError(21,37.5,37.5,58.4258,59.4258);
   grae->SetPoint(22,1787.5,3697);
   grae->SetPointError(22,37.5,37.5,60.30502,61.30502);
   grae->SetPoint(23,1862.5,3844);
   grae->SetPointError(23,37.5,37.5,61.50202,62.50202);
   grae->SetPoint(24,1937.5,3763);
   grae->SetPointError(24,37.5,37.5,60.84533,61.84533);
   grae->SetPoint(25,2012.5,3685);
   grae->SetPointError(25,37.5,37.5,60.20626,61.20626);
   grae->SetPoint(26,2087.5,3054);
   grae->SetPointError(26,37.5,37.5,54.76527,55.76527);
   grae->SetPoint(27,2162.5,2006);
   grae->SetPointError(27,37.5,37.5,44.29118,45.29118);
   grae->SetPoint(28,2237.5,747);
   grae->SetPointError(28,37.5,37.5,26.83587,27.83587);
   grae->SetPoint(29,2312.5,194);
   grae->SetPointError(29,37.5,37.5,13.43736,14.43736);
   grae->SetPoint(30,2387.5,39);
   grae->SetPointError(30,37.5,37.5,6.218102,7.298372);
   grae->SetPoint(31,2462.5,9);
   grae->SetPointError(31,37.5,37.5,2.943461,4.110204);
   
   TH1F *Graph_Graph_h_obsData_Cut1539 = new TH1F("Graph_Graph_h_obsData_Cut1539","Histogram of obsData_plot__obs_y_Dstmu_kinematic",100,0,2740);
   Graph_Graph_h_obsData_Cut1539->SetMinimum(0);
   Graph_Graph_h_obsData_Cut1539->SetMaximum(4296.547);
   Graph_Graph_h_obsData_Cut1539->SetDirectory(0);
   Graph_Graph_h_obsData_Cut1539->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut1539->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut1539->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1539->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1539->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1539->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut1539->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1539->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1539->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1539->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut1539->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1539->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1539->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1539->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut1539);
   
   grae->Draw("zp");
   
   TH1D *frame_92e6970__52 = new TH1D("frame_92e6970__52","#minus0.40 < q^{2} < 2.85 GeV^{2}/c^{4}",32,100,2500);
   frame_92e6970__52->SetBinContent(1,4101.827);
   frame_92e6970__52->SetMinimum(0.0001);
   frame_92e6970__52->SetMaximum(4429.973);
   frame_92e6970__52->SetEntries(1);
   frame_92e6970__52->SetDirectory(0);
   frame_92e6970__52->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_92e6970__52->SetLineColor(ci);
   frame_92e6970__52->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_92e6970__52->GetXaxis()->SetLabelFont(132);
   frame_92e6970__52->GetXaxis()->SetLabelSize(0.1002857);
   frame_92e6970__52->GetXaxis()->SetTitleSize(0.1002857);
   frame_92e6970__52->GetXaxis()->SetTitleOffset(0.9);
   frame_92e6970__52->GetXaxis()->SetTitleFont(132);
   frame_92e6970__52->GetYaxis()->SetNdivisions(506);
   frame_92e6970__52->GetYaxis()->SetLabelFont(132);
   frame_92e6970__52->GetYaxis()->SetLabelSize(0.1002857);
   frame_92e6970__52->GetYaxis()->SetTitleSize(0.1002857);
   frame_92e6970__52->GetYaxis()->SetTitleOffset(0.95);
   frame_92e6970__52->GetYaxis()->SetTitleFont(132);
   frame_92e6970__52->GetZaxis()->SetLabelFont(132);
   frame_92e6970__52->GetZaxis()->SetLabelSize(0.035);
   frame_92e6970__52->GetZaxis()->SetTitleSize(0.035);
   frame_92e6970__52->GetZaxis()->SetTitleFont(132);
   frame_92e6970__52->Draw("AXISSAME");
      tex = new TLatex(2250,4075.575,"LHCb");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.1002857);
   tex->SetLineWidth(2);
   tex->Draw();
   
   pt = new TPaveText(0.2920134,0.8456401,0.7079866,0.97,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(132);
   text = pt->AddText("#minus0.40 < q^{2} < 2.85 GeV^{2}/c^{4}");
   pt->Draw();
   toppad_4->Modified();
   c2_2->cd();
      tex = new TLatex(0.01,0.99,"Candidates / (75 MeV)");
   tex->SetTextAlign(33);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   c2_2->Modified();
   c2->cd();
  
// ------------>Primitives in pad: c2_4
   c2_4 = new TPad("c2_4", "c2_4",0.5,0.5000369,1,0.7475554);
   c2_4->Draw();
   c2_4->cd();
   c2_4->Range(0,0,1,1);
   c2_4->SetFillColor(0);
   c2_4->SetBorderMode(0);
   c2_4->SetBorderSize(2);
   c2_4->SetLeftMargin(0);
   c2_4->SetRightMargin(0);
   c2_4->SetTopMargin(0);
   c2_4->SetBottomMargin(0);
   c2_4->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottompad_5
   bottompad_5 = new TPad("bottompad_5", "bottompad_5",0,0,1,0.3);
   bottompad_5->Draw();
   bottompad_5->cd();
   bottompad_5->Range(-453.8462,-13.5,2623.077,4.5);
   bottompad_5->SetFillColor(0);
   bottompad_5->SetFillStyle(4000);
   bottompad_5->SetBorderMode(0);
   bottompad_5->SetBorderSize(2);
   bottompad_5->SetGridy();
   bottompad_5->SetTickx(1);
   bottompad_5->SetTicky(1);
   bottompad_5->SetLeftMargin(0.18);
   bottompad_5->SetRightMargin(0.04);
   bottompad_5->SetTopMargin(0);
   bottompad_5->SetBottomMargin(0.5);
   bottompad_5->SetFrameBorderMode(0);
   bottompad_5->SetFrameBorderMode(0);
   
   TH1D *frame_93211e0__53 = new TH1D("frame_93211e0__53","",32,100,2500);
   frame_93211e0__53->SetBinContent(1,6.535963);
   frame_93211e0__53->SetMinimum(-4.5);
   frame_93211e0__53->SetMaximum(4.5);
   frame_93211e0__53->SetEntries(1);
   frame_93211e0__53->SetDirectory(0);
   frame_93211e0__53->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_93211e0__53->SetLineColor(ci);
   frame_93211e0__53->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_93211e0__53->GetXaxis()->SetLabelFont(132);
   frame_93211e0__53->GetXaxis()->SetLabelSize(0.242);
   frame_93211e0__53->GetXaxis()->SetTitleSize(0.264);
   frame_93211e0__53->GetXaxis()->SetTickLength(0.1);
   frame_93211e0__53->GetXaxis()->SetTitleOffset(0.78);
   frame_93211e0__53->GetXaxis()->SetTitleFont(132);
   frame_93211e0__53->GetYaxis()->SetTitle("Pulls");
   frame_93211e0__53->GetYaxis()->SetNdivisions(205);
   frame_93211e0__53->GetYaxis()->SetLabelFont(132);
   frame_93211e0__53->GetYaxis()->SetLabelOffset(99);
   frame_93211e0__53->GetYaxis()->SetLabelSize(0.242);
   frame_93211e0__53->GetYaxis()->SetTitleSize(0.242);
   frame_93211e0__53->GetYaxis()->SetTickLength(0.05);
   frame_93211e0__53->GetYaxis()->SetTitleOffset(0.2);
   frame_93211e0__53->GetYaxis()->SetTitleFont(132);
   frame_93211e0__53->GetZaxis()->SetLabelFont(132);
   frame_93211e0__53->GetZaxis()->SetLabelSize(0.035);
   frame_93211e0__53->GetZaxis()->SetTitleSize(0.035);
   frame_93211e0__53->GetZaxis()->SetTitleFont(132);
   frame_93211e0__53->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(32);
   grae->SetName("pull_h_obsData_Cut[obs_z_Dstmu_kinematic > 2.850000 && obs_z_Dstmu_kinematic < 6.100000 && channelCat==0]_model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   grae->SetTitle("Pull of Histogram of obsData_plot__obs_y_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,137.5,1.442498);
   grae->SetPointError(0,0,0,1,1.150351);
   grae->SetPoint(1,212.5,-0.7456842);
   grae->SetPointError(1,0,0,0.9293154,1);
   grae->SetPoint(2,287.5,-0.1844768);
   grae->SetPointError(2,0,0,0.9517606,1);
   grae->SetPoint(3,362.5,-2.348571);
   grae->SetPointError(3,0,0,0.9593647,1);
   grae->SetPoint(4,437.5,0.7082044);
   grae->SetPointError(4,0,0,1,1.034106);
   grae->SetPoint(5,512.5,2.024563);
   grae->SetPointError(5,0,0,1,1.028745);
   grae->SetPoint(6,587.5,0.9465938);
   grae->SetPointError(6,0,0,1,1.025078);
   grae->SetPoint(7,662.5,2.024962);
   grae->SetPointError(7,0,0,1,1.021935);
   grae->SetPoint(8,737.5,0.4284406);
   grae->SetPointError(8,0,0,1,1.019687);
   grae->SetPoint(9,812.5,-1.881807);
   grae->SetPointError(9,0,0,0.9822369,1);
   grae->SetPoint(10,887.5,-4.929345);
   grae->SetPointError(10,0,0,0.9834511,1);
   grae->SetPoint(11,962.5,-2.433245);
   grae->SetPointError(11,0,0,0.9847814,1);
   grae->SetPoint(12,1037.5,-2.682365);
   grae->SetPointError(12,0,0,0.9858045,1);
   grae->SetPoint(13,1112.5,-0.131221);
   grae->SetPointError(13,0,0,0.9866163,1);
   grae->SetPoint(14,1187.5,-2.638327);
   grae->SetPointError(14,0,0,0.9872269,1);
   grae->SetPoint(15,1262.5,-0.9588571);
   grae->SetPointError(15,0,0,0.9879562,1);
   grae->SetPoint(16,1337.5,-0.4582428);
   grae->SetPointError(16,0,0,0.9885233,1);
   grae->SetPoint(17,1412.5,-2.933183);
   grae->SetPointError(17,0,0,0.9888695,1);
   grae->SetPoint(18,1487.5,0.2432221);
   grae->SetPointError(18,0,0,1,1.010664);
   grae->SetPoint(19,1562.5,-0.04147495);
   grae->SetPointError(19,0,0,0.9898907,1);
   grae->SetPoint(20,1637.5,1.881712);
   grae->SetPointError(20,0,0,1,1.009848);
   grae->SetPoint(21,1712.5,0.804417);
   grae->SetPointError(21,0,0,1,1.009753);
   grae->SetPoint(22,1787.5,4.933589);
   grae->SetPointError(22,0,0,1,1.009576);
   grae->SetPoint(23,1862.5,-0.1725031);
   grae->SetPointError(23,0,0,0.9902515,1);
   grae->SetPoint(24,1937.5,1.371143);
   grae->SetPointError(24,0,0,1,1.01017);
   grae->SetPoint(25,2012.5,3.086915);
   grae->SetPointError(25,0,0,1,1.011181);
   grae->SetPoint(26,2087.5,-1.378767);
   grae->SetPointError(26,0,0,0.9860813,1);
   grae->SetPoint(27,2162.5,-2.783241);
   grae->SetPointError(27,0,0,0.9796602,1);
   grae->SetPoint(28,2237.5,0.4914608);
   grae->SetPointError(28,0,0,1,1.034343);
   grae->SetPoint(29,2312.5,-0.800993);
   grae->SetPointError(29,0,0,0.9506289,1);
   grae->SetPoint(30,2387.5,-1.116022);
   grae->SetPointError(30,0,0,0.9242334,1);
   grae->SetPoint(31,2462.5,0.4123077);
   grae->SetPointError(31,0,0,1,1.116036);
   
   TH1F *Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640 = new TH1F("Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640","Pull of Histogram of obsData_plot__obs_y_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel",100,0,2695);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->SetMinimum(-7.098392);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->SetMaximum(7.128761);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->SetDirectory(0);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->SetLineColor(ci);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->GetYaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1640);
   
   grae->Draw("b");
   
   TH1D *frame_93211e0__54 = new TH1D("frame_93211e0__54","",32,100,2500);
   frame_93211e0__54->SetBinContent(1,6.535963);
   frame_93211e0__54->SetMinimum(-4.5);
   frame_93211e0__54->SetMaximum(4.5);
   frame_93211e0__54->SetEntries(1);
   frame_93211e0__54->SetDirectory(0);
   frame_93211e0__54->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_93211e0__54->SetLineColor(ci);
   frame_93211e0__54->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_93211e0__54->GetXaxis()->SetLabelFont(132);
   frame_93211e0__54->GetXaxis()->SetLabelSize(0.242);
   frame_93211e0__54->GetXaxis()->SetTitleSize(0.264);
   frame_93211e0__54->GetXaxis()->SetTickLength(0.1);
   frame_93211e0__54->GetXaxis()->SetTitleOffset(0.78);
   frame_93211e0__54->GetXaxis()->SetTitleFont(132);
   frame_93211e0__54->GetYaxis()->SetTitle("Pulls");
   frame_93211e0__54->GetYaxis()->SetNdivisions(205);
   frame_93211e0__54->GetYaxis()->SetLabelFont(132);
   frame_93211e0__54->GetYaxis()->SetLabelOffset(99);
   frame_93211e0__54->GetYaxis()->SetLabelSize(0.242);
   frame_93211e0__54->GetYaxis()->SetTitleSize(0.242);
   frame_93211e0__54->GetYaxis()->SetTickLength(0.05);
   frame_93211e0__54->GetYaxis()->SetTitleOffset(0.2);
   frame_93211e0__54->GetYaxis()->SetTitleFont(132);
   frame_93211e0__54->GetZaxis()->SetLabelFont(132);
   frame_93211e0__54->GetZaxis()->SetLabelSize(0.035);
   frame_93211e0__54->GetZaxis()->SetTitleSize(0.035);
   frame_93211e0__54->GetZaxis()->SetTitleFont(132);
   frame_93211e0__54->Draw("AXISSAME");
      tex = new TLatex(50,-2,"-2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(49.5,2," 2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis27[33] = {100, 175, 250, 325, 400, 475, 550, 625, 700, 775, 850, 925, 1000, 1075, 1150, 1225, 1300, 1375, 1450, 1525, 1600, 1675, 1750, 1825, 1900, 1975, 2050, 2125, 2200, 2275, 2350, 2425, 2500}; 
   
   TH1D *errors_plus_bin_5 = new TH1D("errors_plus_bin_5","h_MCcomb",32, xAxis27);
   errors_plus_bin_5->SetBinContent(1,0.9283185);
   errors_plus_bin_5->SetBinContent(2,0.7268137);
   errors_plus_bin_5->SetBinContent(3,0.6934469);
   errors_plus_bin_5->SetBinContent(4,0.7418563);
   errors_plus_bin_5->SetBinContent(5,0.7083443);
   errors_plus_bin_5->SetBinContent(6,0.7282975);
   errors_plus_bin_5->SetBinContent(7,0.7553946);
   errors_plus_bin_5->SetBinContent(8,0.7587781);
   errors_plus_bin_5->SetBinContent(9,0.7930258);
   errors_plus_bin_5->SetBinContent(10,0.8194834);
   errors_plus_bin_5->SetBinContent(11,0.8460902);
   errors_plus_bin_5->SetBinContent(12,0.8271223);
   errors_plus_bin_5->SetBinContent(13,0.8365942);
   errors_plus_bin_5->SetBinContent(14,0.8203896);
   errors_plus_bin_5->SetBinContent(15,0.8300666);
   errors_plus_bin_5->SetBinContent(16,0.8206238);
   errors_plus_bin_5->SetBinContent(17,0.8197654);
   errors_plus_bin_5->SetBinContent(18,0.831632);
   errors_plus_bin_5->SetBinContent(19,0.8146825);
   errors_plus_bin_5->SetBinContent(20,0.8165149);
   errors_plus_bin_5->SetBinContent(21,0.8078737);
   errors_plus_bin_5->SetBinContent(22,0.8136215);
   errors_plus_bin_5->SetBinContent(23,0.8022394);
   errors_plus_bin_5->SetBinContent(24,0.8284929);
   errors_plus_bin_5->SetBinContent(25,0.8305732);
   errors_plus_bin_5->SetBinContent(26,0.8348161);
   errors_plus_bin_5->SetBinContent(27,0.874842);
   errors_plus_bin_5->SetBinContent(28,0.9144563);
   errors_plus_bin_5->SetBinContent(29,0.9108006);
   errors_plus_bin_5->SetBinContent(30,0.9670289);
   errors_plus_bin_5->SetBinContent(31,1.068714);
   errors_plus_bin_5->SetBinContent(32,1.13018);
   errors_plus_bin_5->SetBinError(0,6.480741);
   errors_plus_bin_5->SetBinError(1,6.62952);
   errors_plus_bin_5->SetBinError(2,9.912417);
   errors_plus_bin_5->SetBinError(3,14.0241);
   errors_plus_bin_5->SetBinError(4,17.88166);
   errors_plus_bin_5->SetBinError(5,21.12007);
   errors_plus_bin_5->SetBinError(6,25.69765);
   errors_plus_bin_5->SetBinError(7,30.49774);
   errors_plus_bin_5->SetBinError(8,34.96971);
   errors_plus_bin_5->SetBinError(9,40.67689);
   errors_plus_bin_5->SetBinError(10,45.72247);
   errors_plus_bin_5->SetBinError(11,50.70192);
   errors_plus_bin_5->SetBinError(12,53.93446);
   errors_plus_bin_5->SetBinError(13,58.51377);
   errors_plus_bin_5->SetBinError(14,60.88595);
   errors_plus_bin_5->SetBinError(15,64.56936);
   errors_plus_bin_5->SetBinError(16,67.72508);
   errors_plus_bin_5->SetBinError(17,71.01743);
   errors_plus_bin_5->SetBinError(18,74.2997);
   errors_plus_bin_5->SetBinError(19,76.80084);
   errors_plus_bin_5->SetBinError(20,80.35934);
   errors_plus_bin_5->SetBinError(21,82.43875);
   errors_plus_bin_5->SetBinError(22,83.83066);
   errors_plus_bin_5->SetBinError(23,84.17399);
   errors_plus_bin_5->SetBinError(24,84.57123);
   errors_plus_bin_5->SetBinError(25,82.084);
   errors_plus_bin_5->SetBinError(26,75.08241);
   errors_plus_bin_5->SetBinError(27,62.41493);
   errors_plus_bin_5->SetBinError(28,44.49937);
   errors_plus_bin_5->SetBinError(29,26.97262);
   errors_plus_bin_5->SetBinError(30,19.09729);
   errors_plus_bin_5->SetBinError(31,13.56046);
   errors_plus_bin_5->SetBinError(32,10.29643);
   errors_plus_bin_5->SetBinError(33,6.480741);
   errors_plus_bin_5->SetEntries(32);

   ci = TColor::GetColor("#0000ff");
   errors_plus_bin_5->SetFillColor(ci);
   errors_plus_bin_5->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   errors_plus_bin_5->SetLineColor(ci);
   errors_plus_bin_5->GetXaxis()->SetLabelFont(42);
   errors_plus_bin_5->GetXaxis()->SetLabelSize(0.035);
   errors_plus_bin_5->GetXaxis()->SetTitleSize(0.035);
   errors_plus_bin_5->GetXaxis()->SetTitleFont(42);
   errors_plus_bin_5->GetYaxis()->SetLabelFont(132);
   errors_plus_bin_5->GetYaxis()->SetLabelSize(0.035);
   errors_plus_bin_5->GetYaxis()->SetTitleSize(0.035);
   errors_plus_bin_5->GetYaxis()->SetTitleFont(132);
   errors_plus_bin_5->GetZaxis()->SetLabelFont(132);
   errors_plus_bin_5->GetZaxis()->SetLabelSize(0.035);
   errors_plus_bin_5->GetZaxis()->SetTitleSize(0.035);
   errors_plus_bin_5->GetZaxis()->SetTitleFont(132);
   errors_plus_bin_5->Draw("histo same");
   Double_t xAxis28[33] = {100, 175, 250, 325, 400, 475, 550, 625, 700, 775, 850, 925, 1000, 1075, 1150, 1225, 1300, 1375, 1450, 1525, 1600, 1675, 1750, 1825, 1900, 1975, 2050, 2125, 2200, 2275, 2350, 2425, 2500}; 
   
   TH1D *lowdat_px_5 = new TH1D("lowdat_px_5","h_MCcomb",32, xAxis28);
   lowdat_px_5->SetBinContent(1,-0.9283185);
   lowdat_px_5->SetBinContent(2,-0.7268137);
   lowdat_px_5->SetBinContent(3,-0.6934469);
   lowdat_px_5->SetBinContent(4,-0.7418563);
   lowdat_px_5->SetBinContent(5,-0.7083443);
   lowdat_px_5->SetBinContent(6,-0.7282975);
   lowdat_px_5->SetBinContent(7,-0.7553946);
   lowdat_px_5->SetBinContent(8,-0.7587781);
   lowdat_px_5->SetBinContent(9,-0.7930258);
   lowdat_px_5->SetBinContent(10,-0.8194834);
   lowdat_px_5->SetBinContent(11,-0.8460902);
   lowdat_px_5->SetBinContent(12,-0.8271223);
   lowdat_px_5->SetBinContent(13,-0.8365942);
   lowdat_px_5->SetBinContent(14,-0.8203896);
   lowdat_px_5->SetBinContent(15,-0.8300666);
   lowdat_px_5->SetBinContent(16,-0.8206238);
   lowdat_px_5->SetBinContent(17,-0.8197654);
   lowdat_px_5->SetBinContent(18,-0.831632);
   lowdat_px_5->SetBinContent(19,-0.8146825);
   lowdat_px_5->SetBinContent(20,-0.8165149);
   lowdat_px_5->SetBinContent(21,-0.8078737);
   lowdat_px_5->SetBinContent(22,-0.8136215);
   lowdat_px_5->SetBinContent(23,-0.8022394);
   lowdat_px_5->SetBinContent(24,-0.8284929);
   lowdat_px_5->SetBinContent(25,-0.8305732);
   lowdat_px_5->SetBinContent(26,-0.8348161);
   lowdat_px_5->SetBinContent(27,-0.874842);
   lowdat_px_5->SetBinContent(28,-0.9144563);
   lowdat_px_5->SetBinContent(29,-0.9108006);
   lowdat_px_5->SetBinContent(30,-0.9670289);
   lowdat_px_5->SetBinContent(31,-1.068714);
   lowdat_px_5->SetBinContent(32,-1.13018);
   lowdat_px_5->SetBinError(0,6.480741);
   lowdat_px_5->SetBinError(1,6.62952);
   lowdat_px_5->SetBinError(2,9.912417);
   lowdat_px_5->SetBinError(3,14.0241);
   lowdat_px_5->SetBinError(4,17.88166);
   lowdat_px_5->SetBinError(5,21.12007);
   lowdat_px_5->SetBinError(6,25.69765);
   lowdat_px_5->SetBinError(7,30.49774);
   lowdat_px_5->SetBinError(8,34.96971);
   lowdat_px_5->SetBinError(9,40.67689);
   lowdat_px_5->SetBinError(10,45.72247);
   lowdat_px_5->SetBinError(11,50.70192);
   lowdat_px_5->SetBinError(12,53.93446);
   lowdat_px_5->SetBinError(13,58.51377);
   lowdat_px_5->SetBinError(14,60.88595);
   lowdat_px_5->SetBinError(15,64.56936);
   lowdat_px_5->SetBinError(16,67.72508);
   lowdat_px_5->SetBinError(17,71.01743);
   lowdat_px_5->SetBinError(18,74.2997);
   lowdat_px_5->SetBinError(19,76.80084);
   lowdat_px_5->SetBinError(20,80.35934);
   lowdat_px_5->SetBinError(21,82.43875);
   lowdat_px_5->SetBinError(22,83.83066);
   lowdat_px_5->SetBinError(23,84.17399);
   lowdat_px_5->SetBinError(24,84.57123);
   lowdat_px_5->SetBinError(25,82.084);
   lowdat_px_5->SetBinError(26,75.08241);
   lowdat_px_5->SetBinError(27,62.41493);
   lowdat_px_5->SetBinError(28,44.49937);
   lowdat_px_5->SetBinError(29,26.97262);
   lowdat_px_5->SetBinError(30,19.09729);
   lowdat_px_5->SetBinError(31,13.56046);
   lowdat_px_5->SetBinError(32,10.29643);
   lowdat_px_5->SetBinError(33,6.480741);
   lowdat_px_5->SetEntries(32);

   ci = TColor::GetColor("#0000ff");
   lowdat_px_5->SetFillColor(ci);
   lowdat_px_5->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   lowdat_px_5->SetLineColor(ci);
   lowdat_px_5->GetXaxis()->SetLabelFont(42);
   lowdat_px_5->GetXaxis()->SetLabelSize(0.035);
   lowdat_px_5->GetXaxis()->SetTitleSize(0.035);
   lowdat_px_5->GetXaxis()->SetTitleFont(42);
   lowdat_px_5->GetYaxis()->SetLabelFont(132);
   lowdat_px_5->GetYaxis()->SetLabelSize(0.035);
   lowdat_px_5->GetYaxis()->SetTitleSize(0.035);
   lowdat_px_5->GetYaxis()->SetTitleFont(132);
   lowdat_px_5->GetZaxis()->SetLabelFont(132);
   lowdat_px_5->GetZaxis()->SetLabelSize(0.035);
   lowdat_px_5->GetZaxis()->SetTitleSize(0.035);
   lowdat_px_5->GetZaxis()->SetTitleFont(132);
   lowdat_px_5->Draw("histo same");
   bottompad_5->Modified();
   c2_4->cd();
  
// ------------>Primitives in pad: toppad_5
   toppad_5 = new TPad("toppad_5", "toppad_5",0,0.3,1,1);
   toppad_5->Draw();
   toppad_5->cd();
   toppad_5->Range(-453.8462,0.0001,2623.077,12860.98);
   toppad_5->SetFillColor(0);
   toppad_5->SetFillStyle(4000);
   toppad_5->SetBorderMode(0);
   toppad_5->SetBorderSize(2);
   toppad_5->SetTickx(1);
   toppad_5->SetTicky(1);
   toppad_5->SetLeftMargin(0.18);
   toppad_5->SetRightMargin(0.04);
   toppad_5->SetTopMargin(0.02);
   toppad_5->SetBottomMargin(0);
   toppad_5->SetFrameBorderMode(0);
   toppad_5->SetFrameBorderMode(0);
   
   TH1D *frame_931ec80__55 = new TH1D("frame_931ec80__55","2.85 < q^{2} < 6.10 GeV^{2}/c^{4}",32,100,2500);
   frame_931ec80__55->SetBinContent(1,11670.15);
   frame_931ec80__55->SetMinimum(0.0001);
   frame_931ec80__55->SetMaximum(12603.76);
   frame_931ec80__55->SetEntries(1);
   frame_931ec80__55->SetDirectory(0);
   frame_931ec80__55->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_931ec80__55->SetLineColor(ci);
   frame_931ec80__55->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_931ec80__55->GetXaxis()->SetLabelFont(132);
   frame_931ec80__55->GetXaxis()->SetLabelSize(0.1002857);
   frame_931ec80__55->GetXaxis()->SetTitleSize(0.1002857);
   frame_931ec80__55->GetXaxis()->SetTitleOffset(0.9);
   frame_931ec80__55->GetXaxis()->SetTitleFont(132);
   frame_931ec80__55->GetYaxis()->SetNdivisions(506);
   frame_931ec80__55->GetYaxis()->SetLabelFont(132);
   frame_931ec80__55->GetYaxis()->SetLabelSize(0.1002857);
   frame_931ec80__55->GetYaxis()->SetTitleSize(0.1002857);
   frame_931ec80__55->GetYaxis()->SetTitleOffset(0.95);
   frame_931ec80__55->GetYaxis()->SetTitleFont(132);
   frame_931ec80__55->GetZaxis()->SetLabelFont(132);
   frame_931ec80__55->GetZaxis()->SetLabelSize(0.035);
   frame_931ec80__55->GetZaxis()->SetTitleSize(0.035);
   frame_931ec80__55->GetZaxis()->SetTitleFont(132);
   frame_931ec80__55->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(32);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > 2.850000 && obs_z_Dstmu_kinematic < 6.100000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_y_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.3);
   grae->SetPoint(0,137.5,51);
   grae->SetPointError(0,37.5,37.5,7.117933,8.188122);
   grae->SetPoint(1,212.5,186);
   grae->SetPointError(1,37.5,37.5,13.14734,14.14734);
   grae->SetPoint(2,287.5,409);
   grae->SetPointError(2,37.5,37.5,19.72993,20.72993);
   grae->SetPoint(3,362.5,581);
   grae->SetPointError(3,37.5,37.5,23.60913,24.60913);
   grae->SetPoint(4,437.5,889);
   grae->SetPointError(4,37.5,37.5,29.3203,30.3203);
   grae->SetPoint(5,512.5,1245);
   grae->SetPointError(5,37.5,37.5,34.7881,35.7881);
   grae->SetPoint(6,587.5,1630);
   grae->SetPointError(6,37.5,37.5,39.87635,40.87635);
   grae->SetPoint(7,662.5,2124);
   grae->SetPointError(7,37.5,37.5,45.58959,46.58959);
   grae->SetPoint(8,737.5,2631);
   grae->SetPointError(8,37.5,37.5,50.79571,51.79571);
   grae->SetPoint(9,812.5,3113);
   grae->SetPointError(9,37.5,37.5,55.29651,56.29651);
   grae->SetPoint(10,887.5,3591);
   grae->SetPointError(10,37.5,37.5,59.42704,60.42704);
   grae->SetPoint(11,962.5,4252);
   grae->SetPointError(11,37.5,37.5,64.70928,65.70928);
   grae->SetPoint(12,1037.5,4892);
   grae->SetPointError(12,37.5,37.5,69.44462,70.44462);
   grae->SetPoint(13,1112.5,5508);
   grae->SetPointError(13,37.5,37.5,73.71759,74.71759);
   grae->SetPoint(14,1187.5,6051);
   grae->SetPointError(14,37.5,37.5,77.28978,78.28978);
   grae->SetPoint(15,1262.5,6811);
   grae->SetPointError(15,37.5,37.5,82.0303,83.0303);
   grae->SetPoint(16,1337.5,7505);
   grae->SetPointError(16,37.5,37.5,86.13285,87.13285);
   grae->SetPoint(17,1412.5,7982);
   grae->SetPointError(17,37.5,37.5,88.84344,89.84344);
   grae->SetPoint(18,1487.5,8887);
   grae->SetPointError(18,37.5,37.5,93.77221,94.77221);
   grae->SetPoint(19,1562.5,9686);
   grae->SetPointError(19,37.5,37.5,97.91875,98.91875);
   grae->SetPoint(20,1637.5,10413);
   grae->SetPointError(20,37.5,37.5,101.5453,102.5453);
   grae->SetPoint(21,1712.5,10616);
   grae->SetPointError(21,37.5,37.5,102.5352,103.5352);
   grae->SetPoint(22,1787.5,11009);
   grae->SetPointError(22,37.5,37.5,104.425,105.425);
   grae->SetPoint(23,1862.5,10420);
   grae->SetPointError(23,37.5,37.5,101.5796,102.5796);
   grae->SetPoint(24,1937.5,9767);
   grae->SetPointError(24,37.5,37.5,98.3294,99.3294);
   grae->SetPoint(25,2012.5,8089);
   grae->SetPointError(25,37.5,37.5,89.44026,90.44026);
   grae->SetPoint(26,2087.5,5090);
   grae->SetPointError(26,37.5,37.5,70.84599,71.84599);
   grae->SetPoint(27,2162.5,2368);
   grae->SetPointError(27,37.5,37.5,48.16467,49.16467);
   grae->SetPoint(28,2237.5,877);
   grae->SetPointError(28,37.5,37.5,29.11841,30.11841);
   grae->SetPoint(29,2312.5,390);
   grae->SetPointError(29,37.5,37.5,19.25475,20.25475);
   grae->SetPoint(30,2387.5,161);
   grae->SetPointError(30,37.5,37.5,12.19843,13.19843);
   grae->SetPoint(31,2462.5,83);
   grae->SetPointError(31,37.5,37.5,9.092044,10.14705);
   
   TH1F *Graph_Graph_h_obsData_Cut1741 = new TH1F("Graph_Graph_h_obsData_Cut1741","Histogram of obsData_plot__obs_y_Dstmu_kinematic",100,0,2740);
   Graph_Graph_h_obsData_Cut1741->SetMinimum(0);
   Graph_Graph_h_obsData_Cut1741->SetMaximum(12221.48);
   Graph_Graph_h_obsData_Cut1741->SetDirectory(0);
   Graph_Graph_h_obsData_Cut1741->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut1741->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut1741->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1741->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1741->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1741->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut1741->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1741->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1741->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1741->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut1741->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1741->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1741->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1741->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut1741);
   
   grae->Draw("zp");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee3333");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ee3333");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,40.73239398);
   graph->SetPoint(4,174.9999755,40.73239398);
   graph->SetPoint(5,175.0000245,196.5494512);
   graph->SetPoint(6,249.9999755,196.5494512);
   graph->SetPoint(7,250.0000245,412.8241906);
   graph->SetPoint(8,324.9999755,412.8241906);
   graph->SetPoint(9,325.0000245,638.7962924);
   graph->SetPoint(10,399.9999755,638.7962924);
   graph->SetPoint(11,400.0000245,868.2352381);
   graph->SetPoint(12,474.9999755,868.2352381);
   graph->SetPoint(13,475.0000245,1174.569296);
   graph->SetPoint(14,549.9999755,1174.569296);
   graph->SetPoint(15,550.0000245,1592.253291);
   graph->SetPoint(16,624.9999755,1592.253291);
   graph->SetPoint(17,625.0000245,2031.68282);
   graph->SetPoint(18,699.9999755,2031.68282);
   graph->SetPoint(19,700.0000245,2609.237057);
   graph->SetPoint(20,774.9999755,2609.237057);
   graph->SetPoint(21,775.0000245,3218.93915);
   graph->SetPoint(22,849.9999755,3218.93915);
   graph->SetPoint(23,850.0000245,3888.865705);
   graph->SetPoint(24,924.9999755,3888.865705);
   graph->SetPoint(25,925.0000245,4411.886777);
   graph->SetPoint(26,999.9999755,4411.886777);
   graph->SetPoint(27,1000.000024,5080.958178);
   graph->SetPoint(28,1074.999976,5080.958178);
   graph->SetPoint(29,1075.000024,5517.804514);
   graph->SetPoint(30,1149.999976,5517.804514);
   graph->SetPoint(31,1150.000024,6257.554012);
   graph->SetPoint(32,1224.999976,6257.554012);
   graph->SetPoint(33,1225.000024,6890.614194);
   graph->SetPoint(34,1299.999976,6890.614194);
   graph->SetPoint(35,1300.000024,7544.928003);
   graph->SetPoint(36,1374.999976,7544.928003);
   graph->SetPoint(37,1375.000024,8245.527291);
   graph->SetPoint(38,1449.999976,8245.527291);
   graph->SetPoint(39,1450.000024,8864.192523);
   graph->SetPoint(40,1524.999976,8864.192523);
   graph->SetPoint(41,1525.000024,9690.10265);
   graph->SetPoint(42,1599.999976,9690.10265);
   graph->SetPoint(43,1600.000024,10221.92092);
   graph->SetPoint(44,1674.999976,10221.92092);
   graph->SetPoint(45,1675.000024,10533.51895);
   graph->SetPoint(46,1749.999976,10533.51895);
   graph->SetPoint(47,1750.000024,10493.81011);
   graph->SetPoint(48,1824.999976,10493.81011);
   graph->SetPoint(49,1825.000024,10437.69531);
   graph->SetPoint(50,1899.999976,10437.69531);
   graph->SetPoint(51,1900.000024,9632.176309);
   graph->SetPoint(52,1974.999976,9632.176309);
   graph->SetPoint(53,1975.000024,7812.905487);
   graph->SetPoint(54,2049.999976,7812.905487);
   graph->SetPoint(55,2050.000024,5189.05887);
   graph->SetPoint(56,2124.999976,5189.05887);
   graph->SetPoint(57,2125.000024,2504.83713);
   graph->SetPoint(58,2199.999976,2504.83713);
   graph->SetPoint(59,2200.000024,862.6894438);
   graph->SetPoint(60,2274.999976,862.6894438);
   graph->SetPoint(61,2275.000024,406.2239099);
   graph->SetPoint(62,2349.999976,406.2239099);
   graph->SetPoint(63,2350.000024,175.7297388);
   graph->SetPoint(64,2424.999976,175.7297388);
   graph->SetPoint(65,2425.000024,79.25128);
   graph->SetPoint(66,2499.999976,79.25128);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm3179 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm3179","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->SetMaximum(11586.87);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3179->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm3179);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*,*DDmu*,*DDtau*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#11bf33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,38.80817615);
   graph->SetPoint(4,174.9999755,38.80817615);
   graph->SetPoint(5,175.0000245,183.2086691);
   graph->SetPoint(6,249.9999755,183.2086691);
   graph->SetPoint(7,250.0000245,381.3570451);
   graph->SetPoint(8,324.9999755,381.3570451);
   graph->SetPoint(9,325.0000245,596.0171375);
   graph->SetPoint(10,399.9999755,596.0171375);
   graph->SetPoint(11,400.0000245,814.6048682);
   graph->SetPoint(12,474.9999755,814.6048682);
   graph->SetPoint(13,475.0000245,1110.557239);
   graph->SetPoint(14,549.9999755,1110.557239);
   graph->SetPoint(15,550.0000245,1520.500314);
   graph->SetPoint(16,624.9999755,1520.500314);
   graph->SetPoint(17,625.0000245,1955.434873);
   graph->SetPoint(18,699.9999755,1955.434873);
   graph->SetPoint(19,700.0000245,2536.26849);
   graph->SetPoint(20,774.9999755,2536.26849);
   graph->SetPoint(21,775.0000245,3130.229655);
   graph->SetPoint(22,849.9999755,3130.229655);
   graph->SetPoint(23,850.0000245,3808.548317);
   graph->SetPoint(24,924.9999755,3808.548317);
   graph->SetPoint(25,925.0000245,4322.546466);
   graph->SetPoint(26,999.9999755,4322.546466);
   graph->SetPoint(27,1000.000024,4991.924841);
   graph->SetPoint(28,1074.999976,4991.924841);
   graph->SetPoint(29,1075.000024,5425.102776);
   graph->SetPoint(30,1149.999976,5425.102776);
   graph->SetPoint(31,1150.000024,6163.835576);
   graph->SetPoint(32,1224.999976,6163.835576);
   graph->SetPoint(33,1225.000024,6800.478627);
   graph->SetPoint(34,1299.999976,6800.478627);
   graph->SetPoint(35,1300.000024,7453.057507);
   graph->SetPoint(36,1374.999976,7453.057507);
   graph->SetPoint(37,1375.000024,8167.412323);
   graph->SetPoint(38,1449.999976,8167.412323);
   graph->SetPoint(39,1450.000024,8783.04885);
   graph->SetPoint(40,1524.999976,8783.04885);
   graph->SetPoint(41,1525.000024,9624.190442);
   graph->SetPoint(42,1599.999976,9624.190442);
   graph->SetPoint(43,1600.000024,10167.97179);
   graph->SetPoint(44,1674.999976,10167.97179);
   graph->SetPoint(45,1675.000024,10488.65641);
   graph->SetPoint(46,1749.999976,10488.65641);
   graph->SetPoint(47,1750.000024,10467.24814);
   graph->SetPoint(48,1824.999976,10467.24814);
   graph->SetPoint(49,1825.000024,10420.41396);
   graph->SetPoint(50,1899.999976,10420.41396);
   graph->SetPoint(51,1900.000024,9623.324874);
   graph->SetPoint(52,1974.999976,9623.324874);
   graph->SetPoint(53,1975.000024,7808.683711);
   graph->SetPoint(54,2049.999976,7808.683711);
   graph->SetPoint(55,2050.000024,5188.289372);
   graph->SetPoint(56,2124.999976,5188.289372);
   graph->SetPoint(57,2125.000024,2504.058778);
   graph->SetPoint(58,2199.999976,2504.058778);
   graph->SetPoint(59,2200.000024,862.6894438);
   graph->SetPoint(60,2274.999976,862.6894438);
   graph->SetPoint(61,2275.000024,406.2239099);
   graph->SetPoint(62,2349.999976,406.2239099);
   graph->SetPoint(63,2350.000024,175.7297388);
   graph->SetPoint(64,2424.999976,175.7297388);
   graph->SetPoint(65,2425.000024,79.25128);
   graph->SetPoint(66,2499.999976,79.25128);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->SetMaximum(11537.52);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3280);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#992288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,23.90411525);
   graph->SetPoint(4,174.9999755,23.90411525);
   graph->SetPoint(5,175.0000245,112.860602);
   graph->SetPoint(6,249.9999755,112.860602);
   graph->SetPoint(7,250.0000245,255.2208578);
   graph->SetPoint(8,324.9999755,255.2208578);
   graph->SetPoint(9,325.0000245,427.2498067);
   graph->SetPoint(10,399.9999755,427.2498067);
   graph->SetPoint(11,400.0000245,624.5120106);
   graph->SetPoint(12,474.9999755,624.5120106);
   graph->SetPoint(13,475.0000245,908.2015134);
   graph->SetPoint(14,549.9999755,908.2015134);
   graph->SetPoint(15,550.0000245,1302.261365);
   graph->SetPoint(16,624.9999755,1302.261365);
   graph->SetPoint(17,625.0000245,1726.445787);
   graph->SetPoint(18,699.9999755,1726.445787);
   graph->SetPoint(19,700.0000245,2307.893318);
   graph->SetPoint(20,774.9999755,2307.893318);
   graph->SetPoint(21,775.0000245,2897.94893);
   graph->SetPoint(22,849.9999755,2897.94893);
   graph->SetPoint(23,850.0000245,3584.357793);
   graph->SetPoint(24,924.9999755,3584.357793);
   graph->SetPoint(25,925.0000245,4101.02266);
   graph->SetPoint(26,999.9999755,4101.02266);
   graph->SetPoint(27,1000.000024,4787.655218);
   graph->SetPoint(28,1074.999976,4787.655218);
   graph->SetPoint(29,1075.000024,5230.791474);
   graph->SetPoint(30,1149.999976,5230.791474);
   graph->SetPoint(31,1150.000024,5968.98271);
   graph->SetPoint(32,1224.999976,5968.98271);
   graph->SetPoint(33,1225.000024,6620.564767);
   graph->SetPoint(34,1299.999976,6620.564767);
   graph->SetPoint(35,1300.000024,7287.074373);
   graph->SetPoint(36,1374.999976,7287.074373);
   graph->SetPoint(37,1375.000024,8019.046282);
   graph->SetPoint(38,1449.999976,8019.046282);
   graph->SetPoint(39,1450.000024,8643.351008);
   graph->SetPoint(40,1524.999976,8643.351008);
   graph->SetPoint(41,1525.000024,9499.963118);
   graph->SetPoint(42,1599.999976,9499.963118);
   graph->SetPoint(43,1600.000024,10062.81473);
   graph->SetPoint(44,1674.999976,10062.81473);
   graph->SetPoint(45,1675.000024,10402.93751);
   graph->SetPoint(46,1749.999976,10402.93751);
   graph->SetPoint(47,1750.000024,10392.9867);
   graph->SetPoint(48,1824.999976,10392.9867);
   graph->SetPoint(49,1825.000024,10360.4507);
   graph->SetPoint(50,1899.999976,10360.4507);
   graph->SetPoint(51,1900.000024,9580.416454);
   graph->SetPoint(52,1974.999976,9580.416454);
   graph->SetPoint(53,1975.000024,7773.333853);
   graph->SetPoint(54,2049.999976,7773.333853);
   graph->SetPoint(55,2050.000024,5168.545192);
   graph->SetPoint(56,2124.999976,5168.545192);
   graph->SetPoint(57,2125.000024,2491.224974);
   graph->SetPoint(58,2199.999976,2491.224974);
   graph->SetPoint(59,2200.000024,859.1011011);
   graph->SetPoint(60,2274.999976,859.1011011);
   graph->SetPoint(61,2275.000024,402.578225);
   graph->SetPoint(62,2349.999976,402.578225);
   graph->SetPoint(63,2350.000024,174.8719586);
   graph->SetPoint(64,2424.999976,174.8719586);
   graph->SetPoint(65,2425.000024,78.83895298);
   graph->SetPoint(66,2499.999976,78.83895298);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->SetMaximum(11443.23);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3381);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*comb*,*misID*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#332288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,22.62847547);
   graph->SetPoint(4,174.9999755,22.62847547);
   graph->SetPoint(5,175.0000245,100.1692163);
   graph->SetPoint(6,249.9999755,100.1692163);
   graph->SetPoint(7,250.0000245,218.640235);
   graph->SetPoint(8,324.9999755,218.640235);
   graph->SetPoint(9,325.0000245,361.8125621);
   graph->SetPoint(10,399.9999755,361.8125621);
   graph->SetPoint(11,400.0000245,514.9521303);
   graph->SetPoint(12,474.9999755,514.9521303);
   graph->SetPoint(13,475.0000245,760.7710359);
   graph->SetPoint(14,549.9999755,760.7710359);
   graph->SetPoint(15,550.0000245,1079.349451);
   graph->SetPoint(16,624.9999755,1079.349451);
   graph->SetPoint(17,625.0000245,1459.456533);
   graph->SetPoint(18,699.9999755,1459.456533);
   graph->SetPoint(19,700.0000245,1982.188324);
   graph->SetPoint(20,774.9999755,1982.188324);
   graph->SetPoint(21,775.0000245,2508.392162);
   graph->SetPoint(22,849.9999755,2508.392162);
   graph->SetPoint(23,850.0000245,3113.62738);
   graph->SetPoint(24,924.9999755,3113.62738);
   graph->SetPoint(25,925.0000245,3596.148112);
   graph->SetPoint(26,999.9999755,3596.148112);
   graph->SetPoint(27,1000.000024,4227.634785);
   graph->SetPoint(28,1074.999976,4227.634785);
   graph->SetPoint(29,1075.000024,4588.863691);
   graph->SetPoint(30,1149.999976,4588.863691);
   graph->SetPoint(31,1150.000024,5225.856001);
   graph->SetPoint(32,1224.999976,5225.856001);
   graph->SetPoint(33,1225.000024,5816.623897);
   graph->SetPoint(34,1299.999976,5816.623897);
   graph->SetPoint(35,1300.000024,6424.796974);
   graph->SetPoint(36,1374.999976,6424.796974);
   graph->SetPoint(37,1375.000024,7130.282091);
   graph->SetPoint(38,1449.999976,7130.282091);
   graph->SetPoint(39,1450.000024,7710.554709);
   graph->SetPoint(40,1524.999976,7710.554709);
   graph->SetPoint(41,1525.000024,8542.152503);
   graph->SetPoint(42,1599.999976,8542.152503);
   graph->SetPoint(43,1600.000024,9133.459887);
   graph->SetPoint(44,1674.999976,9133.459887);
   graph->SetPoint(45,1675.000024,9558.74928);
   graph->SetPoint(46,1749.999976,9558.74928);
   graph->SetPoint(47,1750.000024,9670.729671);
   graph->SetPoint(48,1824.999976,9670.729671);
   graph->SetPoint(49,1825.000024,9804.173039);
   graph->SetPoint(50,1899.999976,9804.173039);
   graph->SetPoint(51,1900.000024,9223.317246);
   graph->SetPoint(52,1974.999976,9223.317246);
   graph->SetPoint(53,1975.000024,7602.883903);
   graph->SetPoint(54,2049.999976,7602.883903);
   graph->SetPoint(55,2050.000024,5104.929758);
   graph->SetPoint(56,2124.999976,5104.929758);
   graph->SetPoint(57,2125.000024,2473.499865);
   graph->SetPoint(58,2199.999976,2473.499865);
   graph->SetPoint(59,2200.000024,854.6397766);
   graph->SetPoint(60,2274.999976,854.6397766);
   graph->SetPoint(61,2275.000024,400.8842281);
   graph->SetPoint(62,2349.999976,400.8842281);
   graph->SetPoint(63,2350.000024,173.7232773);
   graph->SetPoint(64,2424.999976,173.7232773);
   graph->SetPoint(65,2425.000024,78.37193944);
   graph->SetPoint(66,2499.999976,78.37193944);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->SetMaximum(10784.59);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3482);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ddcc77");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,19.02660365);
   graph->SetPoint(4,174.9999755,19.02660365);
   graph->SetPoint(5,175.0000245,69.20301498);
   graph->SetPoint(6,249.9999755,69.20301498);
   graph->SetPoint(7,250.0000245,112.8835009);
   graph->SetPoint(8,324.9999755,112.8835009);
   graph->SetPoint(9,325.0000245,153.191753);
   graph->SetPoint(10,399.9999755,153.191753);
   graph->SetPoint(11,400.0000245,135.8953298);
   graph->SetPoint(12,474.9999755,135.8953298);
   graph->SetPoint(13,475.0000245,157.7067197);
   graph->SetPoint(14,549.9999755,157.7067197);
   graph->SetPoint(15,550.0000245,169.0289608);
   graph->SetPoint(16,624.9999755,169.0289608);
   graph->SetPoint(17,625.0000245,138.9869169);
   graph->SetPoint(18,699.9999755,138.9869169);
   graph->SetPoint(19,700.0000245,162.0586216);
   graph->SetPoint(20,774.9999755,162.0586216);
   graph->SetPoint(21,775.0000245,175.9856672);
   graph->SetPoint(22,849.9999755,175.9856672);
   graph->SetPoint(23,850.0000245,214.5238938);
   graph->SetPoint(24,924.9999755,214.5238938);
   graph->SetPoint(25,925.0000245,205.9001511);
   graph->SetPoint(26,999.9999755,205.9001511);
   graph->SetPoint(27,1000.000024,236.5764948);
   graph->SetPoint(28,1074.999976,236.5764948);
   graph->SetPoint(29,1075.000024,248.0710998);
   graph->SetPoint(30,1149.999976,248.0710998);
   graph->SetPoint(31,1150.000024,250.5691476);
   graph->SetPoint(32,1224.999976,250.5691476);
   graph->SetPoint(33,1225.000024,289.8581694);
   graph->SetPoint(34,1299.999976,289.8581694);
   graph->SetPoint(35,1300.000024,265.5205408);
   graph->SetPoint(36,1374.999976,265.5205408);
   graph->SetPoint(37,1375.000024,298.0738957);
   graph->SetPoint(38,1449.999976,298.0738957);
   graph->SetPoint(39,1450.000024,359.131196);
   graph->SetPoint(40,1524.999976,359.131196);
   graph->SetPoint(41,1525.000024,354.1021477);
   graph->SetPoint(42,1599.999976,354.1021477);
   graph->SetPoint(43,1600.000024,335.749823);
   graph->SetPoint(44,1674.999976,335.749823);
   graph->SetPoint(45,1675.000024,351.0783104);
   graph->SetPoint(46,1749.999976,351.0783104);
   graph->SetPoint(47,1750.000024,317.5084034);
   graph->SetPoint(48,1824.999976,317.5084034);
   graph->SetPoint(49,1825.000024,302.420763);
   graph->SetPoint(50,1899.999976,302.420763);
   graph->SetPoint(51,1900.000024,284.6529332);
   graph->SetPoint(52,1974.999976,284.6529332);
   graph->SetPoint(53,1975.000024,223.7255834);
   graph->SetPoint(54,2049.999976,223.7255834);
   graph->SetPoint(55,2050.000024,146.959314);
   graph->SetPoint(56,2124.999976,146.959314);
   graph->SetPoint(57,2125.000024,87.81422577);
   graph->SetPoint(58,2199.999976,87.81422577);
   graph->SetPoint(59,2200.000024,45.56579071);
   graph->SetPoint(60,2274.999976,45.56579071);
   graph->SetPoint(61,2275.000024,28.08017233);
   graph->SetPoint(62,2349.999976,28.08017233);
   graph->SetPoint(63,2350.000024,18.15623739);
   graph->SetPoint(64,2424.999976,18.15623739);
   graph->SetPoint(65,2425.000024,7.539468616);
   graph->SetPoint(66,2499.999976,7.539468616);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->SetMaximum(395.0443);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3583);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_1]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee7722");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3001);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,12.11514837);
   graph->SetPoint(4,174.9999755,12.11514837);
   graph->SetPoint(5,175.0000245,49.91061795);
   graph->SetPoint(6,249.9999755,49.91061795);
   graph->SetPoint(7,250.0000245,84.53395298);
   graph->SetPoint(8,324.9999755,84.53395298);
   graph->SetPoint(9,325.0000245,101.0139615);
   graph->SetPoint(10,399.9999755,101.0139615);
   graph->SetPoint(11,400.0000245,102.0956552);
   graph->SetPoint(12,474.9999755,102.0956552);
   graph->SetPoint(13,475.0000245,94.94313204);
   graph->SetPoint(14,549.9999755,94.94313204);
   graph->SetPoint(15,550.0000245,97.2465839);
   graph->SetPoint(16,624.9999755,97.2465839);
   graph->SetPoint(17,625.0000245,86.75106498);
   graph->SetPoint(18,699.9999755,86.75106498);
   graph->SetPoint(19,700.0000245,87.17239118);
   graph->SetPoint(20,774.9999755,87.17239118);
   graph->SetPoint(21,775.0000245,91.87029596);
   graph->SetPoint(22,849.9999755,91.87029596);
   graph->SetPoint(23,850.0000245,82.93305388);
   graph->SetPoint(24,924.9999755,82.93305388);
   graph->SetPoint(25,925.0000245,96.72512207);
   graph->SetPoint(26,999.9999755,96.72512207);
   graph->SetPoint(27,1000.000024,95.19790767);
   graph->SetPoint(28,1074.999976,95.19790767);
   graph->SetPoint(29,1075.000024,85.14521946);
   graph->SetPoint(30,1149.999976,85.14521946);
   graph->SetPoint(31,1150.000024,90.09293698);
   graph->SetPoint(32,1224.999976,90.09293698);
   graph->SetPoint(33,1225.000024,101.0864409);
   graph->SetPoint(34,1299.999976,101.0864409);
   graph->SetPoint(35,1300.000024,87.13524642);
   graph->SetPoint(36,1374.999976,87.13524642);
   graph->SetPoint(37,1375.000024,100.9115826);
   graph->SetPoint(38,1449.999976,100.9115826);
   graph->SetPoint(39,1450.000024,107.9517277);
   graph->SetPoint(40,1524.999976,107.9517277);
   graph->SetPoint(41,1525.000024,109.9697084);
   graph->SetPoint(42,1599.999976,109.9697084);
   graph->SetPoint(43,1600.000024,87.5088149);
   graph->SetPoint(44,1674.999976,87.5088149);
   graph->SetPoint(45,1675.000024,98.25765987);
   graph->SetPoint(46,1749.999976,98.25765987);
   graph->SetPoint(47,1750.000024,73.99935175);
   graph->SetPoint(48,1824.999976,73.99935175);
   graph->SetPoint(49,1825.000024,62.62870487);
   graph->SetPoint(50,1899.999976,62.62870487);
   graph->SetPoint(51,1900.000024,51.05123278);
   graph->SetPoint(52,1974.999976,51.05123278);
   graph->SetPoint(53,1975.000024,37.31234684);
   graph->SetPoint(54,2049.999976,37.31234684);
   graph->SetPoint(55,2050.000024,24.80113339);
   graph->SetPoint(56,2124.999976,24.80113339);
   graph->SetPoint(57,2125.000024,15.72037216);
   graph->SetPoint(58,2199.999976,15.72037216);
   graph->SetPoint(59,2200.000024,7.688092663);
   graph->SetPoint(60,2274.999976,7.688092663);
   graph->SetPoint(61,2275.000024,5.098632742);
   graph->SetPoint(62,2349.999976,5.098632742);
   graph->SetPoint(63,2350.000024,3.284231847);
   graph->SetPoint(64,2424.999976,3.284231847);
   graph->SetPoint(65,2425.000024,0.9973413068);
   graph->SetPoint(66,2499.999976,0.9973413068);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->SetMaximum(120.9667);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3684);
   
   graph->Draw("f");
   
   grae = new TGraphAsymmErrors(32);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > 2.850000 && obs_z_Dstmu_kinematic < 6.100000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_y_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.4);
   grae->SetPoint(0,137.5,51);
   grae->SetPointError(0,37.5,37.5,7.117933,8.188122);
   grae->SetPoint(1,212.5,186);
   grae->SetPointError(1,37.5,37.5,13.14734,14.14734);
   grae->SetPoint(2,287.5,409);
   grae->SetPointError(2,37.5,37.5,19.72993,20.72993);
   grae->SetPoint(3,362.5,581);
   grae->SetPointError(3,37.5,37.5,23.60913,24.60913);
   grae->SetPoint(4,437.5,889);
   grae->SetPointError(4,37.5,37.5,29.3203,30.3203);
   grae->SetPoint(5,512.5,1245);
   grae->SetPointError(5,37.5,37.5,34.7881,35.7881);
   grae->SetPoint(6,587.5,1630);
   grae->SetPointError(6,37.5,37.5,39.87635,40.87635);
   grae->SetPoint(7,662.5,2124);
   grae->SetPointError(7,37.5,37.5,45.58959,46.58959);
   grae->SetPoint(8,737.5,2631);
   grae->SetPointError(8,37.5,37.5,50.79571,51.79571);
   grae->SetPoint(9,812.5,3113);
   grae->SetPointError(9,37.5,37.5,55.29651,56.29651);
   grae->SetPoint(10,887.5,3591);
   grae->SetPointError(10,37.5,37.5,59.42704,60.42704);
   grae->SetPoint(11,962.5,4252);
   grae->SetPointError(11,37.5,37.5,64.70928,65.70928);
   grae->SetPoint(12,1037.5,4892);
   grae->SetPointError(12,37.5,37.5,69.44462,70.44462);
   grae->SetPoint(13,1112.5,5508);
   grae->SetPointError(13,37.5,37.5,73.71759,74.71759);
   grae->SetPoint(14,1187.5,6051);
   grae->SetPointError(14,37.5,37.5,77.28978,78.28978);
   grae->SetPoint(15,1262.5,6811);
   grae->SetPointError(15,37.5,37.5,82.0303,83.0303);
   grae->SetPoint(16,1337.5,7505);
   grae->SetPointError(16,37.5,37.5,86.13285,87.13285);
   grae->SetPoint(17,1412.5,7982);
   grae->SetPointError(17,37.5,37.5,88.84344,89.84344);
   grae->SetPoint(18,1487.5,8887);
   grae->SetPointError(18,37.5,37.5,93.77221,94.77221);
   grae->SetPoint(19,1562.5,9686);
   grae->SetPointError(19,37.5,37.5,97.91875,98.91875);
   grae->SetPoint(20,1637.5,10413);
   grae->SetPointError(20,37.5,37.5,101.5453,102.5453);
   grae->SetPoint(21,1712.5,10616);
   grae->SetPointError(21,37.5,37.5,102.5352,103.5352);
   grae->SetPoint(22,1787.5,11009);
   grae->SetPointError(22,37.5,37.5,104.425,105.425);
   grae->SetPoint(23,1862.5,10420);
   grae->SetPointError(23,37.5,37.5,101.5796,102.5796);
   grae->SetPoint(24,1937.5,9767);
   grae->SetPointError(24,37.5,37.5,98.3294,99.3294);
   grae->SetPoint(25,2012.5,8089);
   grae->SetPointError(25,37.5,37.5,89.44026,90.44026);
   grae->SetPoint(26,2087.5,5090);
   grae->SetPointError(26,37.5,37.5,70.84599,71.84599);
   grae->SetPoint(27,2162.5,2368);
   grae->SetPointError(27,37.5,37.5,48.16467,49.16467);
   grae->SetPoint(28,2237.5,877);
   grae->SetPointError(28,37.5,37.5,29.11841,30.11841);
   grae->SetPoint(29,2312.5,390);
   grae->SetPointError(29,37.5,37.5,19.25475,20.25475);
   grae->SetPoint(30,2387.5,161);
   grae->SetPointError(30,37.5,37.5,12.19843,13.19843);
   grae->SetPoint(31,2462.5,83);
   grae->SetPointError(31,37.5,37.5,9.092044,10.14705);
   
   TH1F *Graph_Graph_h_obsData_Cut1842 = new TH1F("Graph_Graph_h_obsData_Cut1842","Histogram of obsData_plot__obs_y_Dstmu_kinematic",100,0,2740);
   Graph_Graph_h_obsData_Cut1842->SetMinimum(0);
   Graph_Graph_h_obsData_Cut1842->SetMaximum(12221.48);
   Graph_Graph_h_obsData_Cut1842->SetDirectory(0);
   Graph_Graph_h_obsData_Cut1842->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut1842->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut1842->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1842->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1842->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1842->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut1842->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1842->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1842->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1842->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut1842->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut1842->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut1842->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut1842->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut1842);
   
   grae->Draw("zp");
   
   TH1D *frame_931ec80__56 = new TH1D("frame_931ec80__56","2.85 < q^{2} < 6.10 GeV^{2}/c^{4}",32,100,2500);
   frame_931ec80__56->SetBinContent(1,11670.15);
   frame_931ec80__56->SetMinimum(0.0001);
   frame_931ec80__56->SetMaximum(12603.76);
   frame_931ec80__56->SetEntries(1);
   frame_931ec80__56->SetDirectory(0);
   frame_931ec80__56->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_931ec80__56->SetLineColor(ci);
   frame_931ec80__56->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_931ec80__56->GetXaxis()->SetLabelFont(132);
   frame_931ec80__56->GetXaxis()->SetLabelSize(0.1002857);
   frame_931ec80__56->GetXaxis()->SetTitleSize(0.1002857);
   frame_931ec80__56->GetXaxis()->SetTitleOffset(0.9);
   frame_931ec80__56->GetXaxis()->SetTitleFont(132);
   frame_931ec80__56->GetYaxis()->SetNdivisions(506);
   frame_931ec80__56->GetYaxis()->SetLabelFont(132);
   frame_931ec80__56->GetYaxis()->SetLabelSize(0.1002857);
   frame_931ec80__56->GetYaxis()->SetTitleSize(0.1002857);
   frame_931ec80__56->GetYaxis()->SetTitleOffset(0.95);
   frame_931ec80__56->GetYaxis()->SetTitleFont(132);
   frame_931ec80__56->GetZaxis()->SetLabelFont(132);
   frame_931ec80__56->GetZaxis()->SetLabelSize(0.035);
   frame_931ec80__56->GetZaxis()->SetTitleSize(0.035);
   frame_931ec80__56->GetZaxis()->SetTitleFont(132);
   frame_931ec80__56->Draw("AXISSAME");
      tex = new TLatex(2250,11595.46,"LHCb");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.1002857);
   tex->SetLineWidth(2);
   tex->Draw();
   
   pt = new TPaveText(0.3004027,0.8456401,0.6995973,0.97,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(132);
   text = pt->AddText("2.85 < q^{2} < 6.10 GeV^{2}/c^{4}");
   pt->Draw();
   toppad_5->Modified();
   c2_4->cd();
      tex = new TLatex(0.01,0.99,"Candidates / (75 MeV)");
   tex->SetTextAlign(33);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   c2_4->Modified();
   c2->cd();
  
// ------------>Primitives in pad: c2_6
   c2_6 = new TPad("c2_6", "c2_6",0.5,0.2525185,1,0.5000369);
   c2_6->Draw();
   c2_6->cd();
   c2_6->Range(0,0,1,1);
   c2_6->SetFillColor(0);
   c2_6->SetBorderMode(0);
   c2_6->SetBorderSize(2);
   c2_6->SetLeftMargin(0);
   c2_6->SetRightMargin(0);
   c2_6->SetTopMargin(0);
   c2_6->SetBottomMargin(0);
   c2_6->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottompad_6
   bottompad_6 = new TPad("bottompad_6", "bottompad_6",0,0,1,0.3);
   bottompad_6->Draw();
   bottompad_6->cd();
   bottompad_6->Range(-453.8462,-13.5,2623.077,4.5);
   bottompad_6->SetFillColor(0);
   bottompad_6->SetFillStyle(4000);
   bottompad_6->SetBorderMode(0);
   bottompad_6->SetBorderSize(2);
   bottompad_6->SetGridy();
   bottompad_6->SetTickx(1);
   bottompad_6->SetTicky(1);
   bottompad_6->SetLeftMargin(0.18);
   bottompad_6->SetRightMargin(0.04);
   bottompad_6->SetTopMargin(0);
   bottompad_6->SetBottomMargin(0.5);
   bottompad_6->SetFrameBorderMode(0);
   bottompad_6->SetFrameBorderMode(0);
   
   TH1D *frame_9318e50__57 = new TH1D("frame_9318e50__57","",32,100,2500);
   frame_9318e50__57->SetBinContent(1,4.413886);
   frame_9318e50__57->SetMinimum(-4.5);
   frame_9318e50__57->SetMaximum(4.5);
   frame_9318e50__57->SetEntries(1);
   frame_9318e50__57->SetDirectory(0);
   frame_9318e50__57->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9318e50__57->SetLineColor(ci);
   frame_9318e50__57->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_9318e50__57->GetXaxis()->SetLabelFont(132);
   frame_9318e50__57->GetXaxis()->SetLabelSize(0.242);
   frame_9318e50__57->GetXaxis()->SetTitleSize(0.264);
   frame_9318e50__57->GetXaxis()->SetTickLength(0.1);
   frame_9318e50__57->GetXaxis()->SetTitleOffset(0.78);
   frame_9318e50__57->GetXaxis()->SetTitleFont(132);
   frame_9318e50__57->GetYaxis()->SetTitle("Pulls");
   frame_9318e50__57->GetYaxis()->SetNdivisions(205);
   frame_9318e50__57->GetYaxis()->SetLabelFont(132);
   frame_9318e50__57->GetYaxis()->SetLabelOffset(99);
   frame_9318e50__57->GetYaxis()->SetLabelSize(0.242);
   frame_9318e50__57->GetYaxis()->SetTitleSize(0.242);
   frame_9318e50__57->GetYaxis()->SetTickLength(0.05);
   frame_9318e50__57->GetYaxis()->SetTitleOffset(0.2);
   frame_9318e50__57->GetYaxis()->SetTitleFont(132);
   frame_9318e50__57->GetZaxis()->SetLabelFont(132);
   frame_9318e50__57->GetZaxis()->SetLabelSize(0.035);
   frame_9318e50__57->GetZaxis()->SetTitleSize(0.035);
   frame_9318e50__57->GetZaxis()->SetTitleFont(132);
   frame_9318e50__57->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(32);
   grae->SetName("pull_h_obsData_Cut[obs_z_Dstmu_kinematic > 6.100000 && obs_z_Dstmu_kinematic < 9.350000 && channelCat==0]_model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   grae->SetTitle("Pull of Histogram of obsData_plot__obs_y_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,137.5,0.9237278);
   grae->SetPointError(0,0,0,1,1.070735);
   grae->SetPoint(1,212.5,0.9071871);
   grae->SetPointError(1,0,0,1,1.037314);
   grae->SetPoint(2,287.5,-0.7423378);
   grae->SetPointError(2,0,0,0.9734787,1);
   grae->SetPoint(3,362.5,-0.1191017);
   grae->SetPointError(3,0,0,0.9774777,1);
   grae->SetPoint(4,437.5,-1.131608);
   grae->SetPointError(4,0,0,0.9803578,1);
   grae->SetPoint(5,512.5,-3.420462);
   grae->SetPointError(5,0,0,0.9814203,1);
   grae->SetPoint(6,587.5,-1.573196);
   grae->SetPointError(6,0,0,0.9834853,1);
   grae->SetPoint(7,662.5,-1.015581);
   grae->SetPointError(7,0,0,0.9848642,1);
   grae->SetPoint(8,737.5,-2.56567);
   grae->SetPointError(8,0,0,0.9858518,1);
   grae->SetPoint(9,812.5,0.2827321);
   grae->SetPointError(9,0,0,1,1.013092);
   grae->SetPoint(10,887.5,0.8547364);
   grae->SetPointError(10,0,0,1,1.012112);
   grae->SetPoint(11,962.5,-0.9222534);
   grae->SetPointError(11,0,0,0.9888792,1);
   grae->SetPoint(12,1037.5,2.740787);
   grae->SetPointError(12,0,0,1,1.010364);
   grae->SetPoint(13,1112.5,2.890339);
   grae->SetPointError(13,0,0,1,1.009672);
   grae->SetPoint(14,1187.5,1.524536);
   grae->SetPointError(14,0,0,1,1.009284);
   grae->SetPoint(15,1262.5,-1.272753);
   grae->SetPointError(15,0,0,0.9911417,1);
   grae->SetPoint(16,1337.5,-1.757041);
   grae->SetPointError(16,0,0,0.9914319,1);
   grae->SetPoint(17,1412.5,0.644957);
   grae->SetPointError(17,0,0,1,1.0084);
   grae->SetPoint(18,1487.5,1.028032);
   grae->SetPointError(18,0,0,1,1.008278);
   grae->SetPoint(19,1562.5,0.6006596);
   grae->SetPointError(19,0,0,1,1.008291);
   grae->SetPoint(20,1637.5,-0.03171808);
   grae->SetPointError(20,0,0,0.9917122,1);
   grae->SetPoint(21,1712.5,-1.008992);
   grae->SetPointError(21,0,0,0.9914614,1);
   grae->SetPoint(22,1787.5,-0.188982);
   grae->SetPointError(22,0,0,0.9911588,1);
   grae->SetPoint(23,1862.5,-0.6534183);
   grae->SetPointError(23,0,0,0.9904875,1);
   grae->SetPoint(24,1937.5,-1.769433);
   grae->SetPointError(24,0,0,0.9891465,1);
   grae->SetPoint(25,2012.5,-4.278488);
   grae->SetPointError(25,0,0,0.9858475,1);
   grae->SetPoint(26,2087.5,-0.3343055);
   grae->SetPointError(26,0,0,0.9794574,1);
   grae->SetPoint(27,2162.5,-5.410857);
   grae->SetPointError(27,0,0,0.9666289,1);
   grae->SetPoint(28,2237.5,-1.992489);
   grae->SetPointError(28,0,0,0.9512344,1);
   grae->SetPoint(29,2312.5,1.035428);
   grae->SetPointError(29,0,0,1,1.072879);
   grae->SetPoint(30,2387.5,-0.6429832);
   grae->SetPointError(30,0,0,0.8977616,1);
   grae->SetPoint(31,2462.5,-0.03630154);
   grae->SetPointError(31,0,0,0.8553641,1);
   
   TH1F *Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943 = new TH1F("Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943","Pull of Histogram of obsData_plot__obs_y_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel",100,0,2695);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->SetMinimum(-7.405235);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->SetMaximum(4.92776);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->SetDirectory(0);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->SetLineColor(ci);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->GetYaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm1943);
   
   grae->Draw("b");
   
   TH1D *frame_9318e50__58 = new TH1D("frame_9318e50__58","",32,100,2500);
   frame_9318e50__58->SetBinContent(1,4.413886);
   frame_9318e50__58->SetMinimum(-4.5);
   frame_9318e50__58->SetMaximum(4.5);
   frame_9318e50__58->SetEntries(1);
   frame_9318e50__58->SetDirectory(0);
   frame_9318e50__58->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9318e50__58->SetLineColor(ci);
   frame_9318e50__58->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_9318e50__58->GetXaxis()->SetLabelFont(132);
   frame_9318e50__58->GetXaxis()->SetLabelSize(0.242);
   frame_9318e50__58->GetXaxis()->SetTitleSize(0.264);
   frame_9318e50__58->GetXaxis()->SetTickLength(0.1);
   frame_9318e50__58->GetXaxis()->SetTitleOffset(0.78);
   frame_9318e50__58->GetXaxis()->SetTitleFont(132);
   frame_9318e50__58->GetYaxis()->SetTitle("Pulls");
   frame_9318e50__58->GetYaxis()->SetNdivisions(205);
   frame_9318e50__58->GetYaxis()->SetLabelFont(132);
   frame_9318e50__58->GetYaxis()->SetLabelOffset(99);
   frame_9318e50__58->GetYaxis()->SetLabelSize(0.242);
   frame_9318e50__58->GetYaxis()->SetTitleSize(0.242);
   frame_9318e50__58->GetYaxis()->SetTickLength(0.05);
   frame_9318e50__58->GetYaxis()->SetTitleOffset(0.2);
   frame_9318e50__58->GetYaxis()->SetTitleFont(132);
   frame_9318e50__58->GetZaxis()->SetLabelFont(132);
   frame_9318e50__58->GetZaxis()->SetLabelSize(0.035);
   frame_9318e50__58->GetZaxis()->SetTitleSize(0.035);
   frame_9318e50__58->GetZaxis()->SetTitleFont(132);
   frame_9318e50__58->Draw("AXISSAME");
      tex = new TLatex(50,-2,"-2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(49.5,2," 2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis29[33] = {100, 175, 250, 325, 400, 475, 550, 625, 700, 775, 850, 925, 1000, 1075, 1150, 1225, 1300, 1375, 1450, 1525, 1600, 1675, 1750, 1825, 1900, 1975, 2050, 2125, 2200, 2275, 2350, 2425, 2500}; 
   
   TH1D *errors_plus_bin_6 = new TH1D("errors_plus_bin_6","h_MCcomb",32, xAxis29);
   errors_plus_bin_6->SetBinContent(1,0.7211622);
   errors_plus_bin_6->SetBinContent(2,0.6116542);
   errors_plus_bin_6->SetBinContent(3,0.6224631);
   errors_plus_bin_6->SetBinContent(4,0.6105852);
   errors_plus_bin_6->SetBinContent(5,0.6178709);
   errors_plus_bin_6->SetBinContent(6,0.644299);
   errors_plus_bin_6->SetBinContent(7,0.6422344);
   errors_plus_bin_6->SetBinContent(8,0.6497179);
   errors_plus_bin_6->SetBinContent(9,0.6734569);
   errors_plus_bin_6->SetBinContent(10,0.6803155);
   errors_plus_bin_6->SetBinContent(11,0.6912904);
   errors_plus_bin_6->SetBinContent(12,0.7167509);
   errors_plus_bin_6->SetBinContent(13,0.7144744);
   errors_plus_bin_6->SetBinContent(14,0.7279078);
   errors_plus_bin_6->SetBinContent(15,0.7402384);
   errors_plus_bin_6->SetBinContent(16,0.7593788);
   errors_plus_bin_6->SetBinContent(17,0.7656307);
   errors_plus_bin_6->SetBinContent(18,0.7639219);
   errors_plus_bin_6->SetBinContent(19,0.7604165);
   errors_plus_bin_6->SetBinContent(20,0.7671468);
   errors_plus_bin_6->SetBinContent(21,0.7730982);
   errors_plus_bin_6->SetBinContent(22,0.7794257);
   errors_plus_bin_6->SetBinContent(23,0.783004);
   errors_plus_bin_6->SetBinContent(24,0.7930537);
   errors_plus_bin_6->SetBinContent(25,0.8143269);
   errors_plus_bin_6->SetBinContent(26,0.8369539);
   errors_plus_bin_6->SetBinContent(27,0.8332513);
   errors_plus_bin_6->SetBinContent(28,0.9174292);
   errors_plus_bin_6->SetBinContent(29,0.9171792);
   errors_plus_bin_6->SetBinContent(30,0.90676);
   errors_plus_bin_6->SetBinContent(31,1.088124);
   errors_plus_bin_6->SetBinContent(32,1.295904);
   errors_plus_bin_6->SetBinError(0,6.480741);
   errors_plus_bin_6->SetBinError(1,10.54969);
   errors_plus_bin_6->SetBinError(2,16.69491);
   errors_plus_bin_6->SetBinError(3,23.15697);
   errors_plus_bin_6->SetBinError(4,26.80323);
   errors_plus_bin_6->SetBinError(5,31.14584);
   errors_plus_bin_6->SetBinError(6,34.35389);
   errors_plus_bin_6->SetBinError(7,38.56616);
   errors_plus_bin_6->SetBinError(8,42.5999);
   errors_plus_bin_6->SetBinError(9,47.26209);
   errors_plus_bin_6->SetBinError(10,52.30472);
   errors_plus_bin_6->SetBinError(11,57.41873);
   errors_plus_bin_6->SetBinError(12,64.09212);
   errors_plus_bin_6->SetBinError(13,69.29297);
   errors_plus_bin_6->SetBinError(14,75.62188);
   errors_plus_bin_6->SetBinError(15,80.09981);
   errors_plus_bin_6->SetBinError(16,85.34485);
   errors_plus_bin_6->SetBinError(17,88.97472);
   errors_plus_bin_6->SetBinError(18,91.32621);
   errors_plus_bin_6->SetBinError(19,92.23636);
   errors_plus_bin_6->SetBinError(20,92.90715);
   errors_plus_bin_6->SetBinError(21,92.89411);
   errors_plus_bin_6->SetBinError(22,90.89253);
   errors_plus_bin_6->SetBinError(23,88.17057);
   errors_plus_bin_6->SetBinError(24,82.97176);
   errors_plus_bin_6->SetBinError(25,74.62097);
   errors_plus_bin_6->SetBinError(26,58.71815);
   errors_plus_bin_6->SetBinError(27,40.14334);
   errors_plus_bin_6->SetBinError(28,27.02915);
   errors_plus_bin_6->SetBinError(29,18.34358);
   errors_plus_bin_6->SetBinError(30,12.88748);
   errors_plus_bin_6->SetBinError(31,10.09084);
   errors_plus_bin_6->SetBinError(32,8.297837);
   errors_plus_bin_6->SetBinError(33,6.480741);
   errors_plus_bin_6->SetEntries(32);

   ci = TColor::GetColor("#0000ff");
   errors_plus_bin_6->SetFillColor(ci);
   errors_plus_bin_6->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   errors_plus_bin_6->SetLineColor(ci);
   errors_plus_bin_6->GetXaxis()->SetLabelFont(42);
   errors_plus_bin_6->GetXaxis()->SetLabelSize(0.035);
   errors_plus_bin_6->GetXaxis()->SetTitleSize(0.035);
   errors_plus_bin_6->GetXaxis()->SetTitleFont(42);
   errors_plus_bin_6->GetYaxis()->SetLabelFont(132);
   errors_plus_bin_6->GetYaxis()->SetLabelSize(0.035);
   errors_plus_bin_6->GetYaxis()->SetTitleSize(0.035);
   errors_plus_bin_6->GetYaxis()->SetTitleFont(132);
   errors_plus_bin_6->GetZaxis()->SetLabelFont(132);
   errors_plus_bin_6->GetZaxis()->SetLabelSize(0.035);
   errors_plus_bin_6->GetZaxis()->SetTitleSize(0.035);
   errors_plus_bin_6->GetZaxis()->SetTitleFont(132);
   errors_plus_bin_6->Draw("histo same");
   Double_t xAxis30[33] = {100, 175, 250, 325, 400, 475, 550, 625, 700, 775, 850, 925, 1000, 1075, 1150, 1225, 1300, 1375, 1450, 1525, 1600, 1675, 1750, 1825, 1900, 1975, 2050, 2125, 2200, 2275, 2350, 2425, 2500}; 
   
   TH1D *lowdat_px_6 = new TH1D("lowdat_px_6","h_MCcomb",32, xAxis30);
   lowdat_px_6->SetBinContent(1,-0.7211622);
   lowdat_px_6->SetBinContent(2,-0.6116542);
   lowdat_px_6->SetBinContent(3,-0.6224631);
   lowdat_px_6->SetBinContent(4,-0.6105852);
   lowdat_px_6->SetBinContent(5,-0.6178709);
   lowdat_px_6->SetBinContent(6,-0.644299);
   lowdat_px_6->SetBinContent(7,-0.6422344);
   lowdat_px_6->SetBinContent(8,-0.6497179);
   lowdat_px_6->SetBinContent(9,-0.6734569);
   lowdat_px_6->SetBinContent(10,-0.6803155);
   lowdat_px_6->SetBinContent(11,-0.6912904);
   lowdat_px_6->SetBinContent(12,-0.7167509);
   lowdat_px_6->SetBinContent(13,-0.7144744);
   lowdat_px_6->SetBinContent(14,-0.7279078);
   lowdat_px_6->SetBinContent(15,-0.7402384);
   lowdat_px_6->SetBinContent(16,-0.7593788);
   lowdat_px_6->SetBinContent(17,-0.7656307);
   lowdat_px_6->SetBinContent(18,-0.7639219);
   lowdat_px_6->SetBinContent(19,-0.7604165);
   lowdat_px_6->SetBinContent(20,-0.7671468);
   lowdat_px_6->SetBinContent(21,-0.7730982);
   lowdat_px_6->SetBinContent(22,-0.7794257);
   lowdat_px_6->SetBinContent(23,-0.783004);
   lowdat_px_6->SetBinContent(24,-0.7930537);
   lowdat_px_6->SetBinContent(25,-0.8143269);
   lowdat_px_6->SetBinContent(26,-0.8369539);
   lowdat_px_6->SetBinContent(27,-0.8332513);
   lowdat_px_6->SetBinContent(28,-0.9174292);
   lowdat_px_6->SetBinContent(29,-0.9171792);
   lowdat_px_6->SetBinContent(30,-0.90676);
   lowdat_px_6->SetBinContent(31,-1.088124);
   lowdat_px_6->SetBinContent(32,-1.295904);
   lowdat_px_6->SetBinError(0,6.480741);
   lowdat_px_6->SetBinError(1,10.54969);
   lowdat_px_6->SetBinError(2,16.69491);
   lowdat_px_6->SetBinError(3,23.15697);
   lowdat_px_6->SetBinError(4,26.80323);
   lowdat_px_6->SetBinError(5,31.14584);
   lowdat_px_6->SetBinError(6,34.35389);
   lowdat_px_6->SetBinError(7,38.56616);
   lowdat_px_6->SetBinError(8,42.5999);
   lowdat_px_6->SetBinError(9,47.26209);
   lowdat_px_6->SetBinError(10,52.30472);
   lowdat_px_6->SetBinError(11,57.41873);
   lowdat_px_6->SetBinError(12,64.09212);
   lowdat_px_6->SetBinError(13,69.29297);
   lowdat_px_6->SetBinError(14,75.62188);
   lowdat_px_6->SetBinError(15,80.09981);
   lowdat_px_6->SetBinError(16,85.34485);
   lowdat_px_6->SetBinError(17,88.97472);
   lowdat_px_6->SetBinError(18,91.32621);
   lowdat_px_6->SetBinError(19,92.23636);
   lowdat_px_6->SetBinError(20,92.90715);
   lowdat_px_6->SetBinError(21,92.89411);
   lowdat_px_6->SetBinError(22,90.89253);
   lowdat_px_6->SetBinError(23,88.17057);
   lowdat_px_6->SetBinError(24,82.97176);
   lowdat_px_6->SetBinError(25,74.62097);
   lowdat_px_6->SetBinError(26,58.71815);
   lowdat_px_6->SetBinError(27,40.14334);
   lowdat_px_6->SetBinError(28,27.02915);
   lowdat_px_6->SetBinError(29,18.34358);
   lowdat_px_6->SetBinError(30,12.88748);
   lowdat_px_6->SetBinError(31,10.09084);
   lowdat_px_6->SetBinError(32,8.297837);
   lowdat_px_6->SetBinError(33,6.480741);
   lowdat_px_6->SetEntries(32);

   ci = TColor::GetColor("#0000ff");
   lowdat_px_6->SetFillColor(ci);
   lowdat_px_6->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   lowdat_px_6->SetLineColor(ci);
   lowdat_px_6->GetXaxis()->SetLabelFont(42);
   lowdat_px_6->GetXaxis()->SetLabelSize(0.035);
   lowdat_px_6->GetXaxis()->SetTitleSize(0.035);
   lowdat_px_6->GetXaxis()->SetTitleFont(42);
   lowdat_px_6->GetYaxis()->SetLabelFont(132);
   lowdat_px_6->GetYaxis()->SetLabelSize(0.035);
   lowdat_px_6->GetYaxis()->SetTitleSize(0.035);
   lowdat_px_6->GetYaxis()->SetTitleFont(132);
   lowdat_px_6->GetZaxis()->SetLabelFont(132);
   lowdat_px_6->GetZaxis()->SetLabelSize(0.035);
   lowdat_px_6->GetZaxis()->SetTitleSize(0.035);
   lowdat_px_6->GetZaxis()->SetTitleFont(132);
   lowdat_px_6->Draw("histo same");
   bottompad_6->Modified();
   c2_6->cd();
  
// ------------>Primitives in pad: toppad_6
   toppad_6 = new TPad("toppad_6", "toppad_6",0,0.3,1,1);
   toppad_6->Draw();
   toppad_6->cd();
   toppad_6->Range(-453.8462,0.0001,2623.077,17165.98);
   toppad_6->SetFillColor(0);
   toppad_6->SetFillStyle(4000);
   toppad_6->SetBorderMode(0);
   toppad_6->SetBorderSize(2);
   toppad_6->SetTickx(1);
   toppad_6->SetTicky(1);
   toppad_6->SetLeftMargin(0.18);
   toppad_6->SetRightMargin(0.04);
   toppad_6->SetTopMargin(0.02);
   toppad_6->SetBottomMargin(0);
   toppad_6->SetFrameBorderMode(0);
   toppad_6->SetFrameBorderMode(0);
   
   TH1D *frame_9312db0__59 = new TH1D("frame_9312db0__59","6.10 < q^{2} < 9.35 GeV^{2}/c^{4}",32,100,2500);
   frame_9312db0__59->SetBinContent(1,15576.54);
   frame_9312db0__59->SetMinimum(0.0001);
   frame_9312db0__59->SetMaximum(16822.66);
   frame_9312db0__59->SetEntries(1);
   frame_9312db0__59->SetDirectory(0);
   frame_9312db0__59->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9312db0__59->SetLineColor(ci);
   frame_9312db0__59->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_9312db0__59->GetXaxis()->SetLabelFont(132);
   frame_9312db0__59->GetXaxis()->SetLabelSize(0.1002857);
   frame_9312db0__59->GetXaxis()->SetTitleSize(0.1002857);
   frame_9312db0__59->GetXaxis()->SetTitleOffset(0.9);
   frame_9312db0__59->GetXaxis()->SetTitleFont(132);
   frame_9312db0__59->GetYaxis()->SetNdivisions(506);
   frame_9312db0__59->GetYaxis()->SetLabelFont(132);
   frame_9312db0__59->GetYaxis()->SetLabelSize(0.1002857);
   frame_9312db0__59->GetYaxis()->SetTitleSize(0.1002857);
   frame_9312db0__59->GetYaxis()->SetTitleOffset(0.95);
   frame_9312db0__59->GetYaxis()->SetTitleFont(132);
   frame_9312db0__59->GetZaxis()->SetLabelFont(132);
   frame_9312db0__59->GetZaxis()->SetLabelSize(0.035);
   frame_9312db0__59->GetZaxis()->SetTitleSize(0.035);
   frame_9312db0__59->GetZaxis()->SetTitleFont(132);
   frame_9312db0__59->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(32);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > 6.100000 && obs_z_Dstmu_kinematic < 9.350000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_y_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.3);
   grae->SetPoint(0,137.5,214);
   grae->SetPointError(0,37.5,37.5,14.13728,15.13728);
   grae->SetPoint(1,212.5,745);
   grae->SetPointError(1,37.5,37.5,26.79927,27.79927);
   grae->SetPoint(2,287.5,1384);
   grae->SetPointError(2,37.5,37.5,36.70551,37.70551);
   grae->SetPoint(3,362.5,1927);
   grae->SetPointError(3,37.5,37.5,43.40046,44.40046);
   grae->SetPoint(4,437.5,2541);
   grae->SetPointError(4,37.5,37.5,49.91081,50.91081);
   grae->SetPoint(5,512.5,2843);
   grae->SetPointError(5,37.5,37.5,52.82213,53.82213);
   grae->SetPoint(6,587.5,3606);
   grae->SetPointError(6,37.5,37.5,59.55206,60.55206);
   grae->SetPoint(7,662.5,4299);
   grae->SetPointError(7,37.5,37.5,65.06867,66.06867);
   grae->SetPoint(8,737.5,4925);
   grae->SetPointError(8,37.5,37.5,69.68013,70.68013);
   grae->SetPoint(9,812.5,5911);
   grae->SetPointError(9,37.5,37.5,76.38465,77.38465);
   grae->SetPoint(10,887.5,6899);
   grae->SetPointError(10,37.5,37.5,82.56172,83.56172);
   grae->SetPoint(11,962.5,7996);
   grae->SetPointError(11,37.5,37.5,88.92175,89.92175);
   grae->SetPoint(12,1037.5,9406);
   grae->SetPointError(12,37.5,37.5,96.48582,97.48582);
   grae->SetPoint(13,1112.5,10793);
   grae->SetPointError(13,37.5,37.5,103.3906,104.3906);
   grae->SetPoint(14,1187.5,11709);
   grae->SetPointError(14,37.5,37.5,107.7093,108.7093);
   grae->SetPoint(15,1262.5,12631);
   grae->SetPointError(15,37.5,37.5,111.8888,112.8888);
   grae->SetPoint(16,1337.5,13505);
   grae->SetPointError(16,37.5,37.5,115.7121,116.7121);
   grae->SetPoint(17,1412.5,14292);
   grae->SetPointError(17,37.5,37.5,119.0502,120.0502);
   grae->SetPoint(18,1487.5,14713);
   grae->SetPointError(18,37.5,37.5,120.7982,121.7982);
   grae->SetPoint(19,1562.5,14667);
   grae->SetPointError(19,37.5,37.5,120.6084,121.6084);
   grae->SetPoint(20,1637.5,14438);
   grae->SetPointError(20,37.5,37.5,119.6593,120.6593);
   grae->SetPoint(21,1712.5,13599);
   grae->SetPointError(21,37.5,37.5,116.1158,117.1158);
   grae->SetPoint(22,1787.5,12680);
   grae->SetPointError(22,37.5,37.5,112.1066,113.1066);
   grae->SetPoint(23,1862.5,10946);
   grae->SetPointError(23,37.5,37.5,104.1243,105.1243);
   grae->SetPoint(24,1937.5,8397);
   grae->SetPointError(24,37.5,37.5,91.13651,92.13651);
   grae->SetPoint(25,2012.5,4922);
   grae->SetPointError(25,37.5,37.5,69.65875,70.65875);
   grae->SetPoint(26,2087.5,2321);
   grae->SetPointError(26,37.5,37.5,47.67935,48.67935);
   grae->SetPoint(27,2162.5,868);
   grae->SetPointError(27,37.5,37.5,28.96608,29.96608);
   grae->SetPoint(28,2237.5,400);
   grae->SetPointError(28,37.5,37.5,19.50625,20.50625);
   grae->SetPoint(29,2312.5,202);
   grae->SetPointError(29,37.5,37.5,13.72146,14.72146);
   grae->SetPoint(30,2387.5,86);
   grae->SetPointError(30,37.5,37.5,9.255555,10.30959);
   grae->SetPoint(31,2462.5,41);
   grae->SetPointError(31,37.5,37.5,6.376898,7.455185);
   
   TH1F *Graph_Graph_h_obsData_Cut2044 = new TH1F("Graph_Graph_h_obsData_Cut2044","Histogram of obsData_plot__obs_y_Dstmu_kinematic",100,0,2740);
   Graph_Graph_h_obsData_Cut2044->SetMinimum(0);
   Graph_Graph_h_obsData_Cut2044->SetMaximum(16314.82);
   Graph_Graph_h_obsData_Cut2044->SetDirectory(0);
   Graph_Graph_h_obsData_Cut2044->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut2044->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut2044->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut2044->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut2044->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut2044->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut2044->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut2044->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut2044->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut2044->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut2044->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut2044->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut2044->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut2044->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut2044);
   
   grae->Draw("zp");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee3333");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ee3333");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,200.9409997);
   graph->SetPoint(4,174.9999755,200.9409997);
   graph->SetPoint(5,175.0000245,720.688049);
   graph->SetPoint(6,249.9999755,720.688049);
   graph->SetPoint(7,250.0000245,1411.990226);
   graph->SetPoint(8,324.9999755,1411.990226);
   graph->SetPoint(9,325.0000245,1932.28817);
   graph->SetPoint(10,399.9999755,1932.28817);
   graph->SetPoint(11,400.0000245,2598.611104);
   graph->SetPoint(12,474.9999755,2598.611104);
   graph->SetPoint(13,475.0000245,3027.09656);
   graph->SetPoint(14,549.9999755,3027.09656);
   graph->SetPoint(15,550.0000245,3701.260283);
   graph->SetPoint(16,624.9999755,3701.260283);
   graph->SetPoint(17,625.0000245,4366.098094);
   graph->SetPoint(18,699.9999755,4366.098094);
   graph->SetPoint(19,700.0000245,5106.341876);
   graph->SetPoint(20,774.9999755,5106.341876);
   graph->SetPoint(21,775.0000245,5889.403603);
   graph->SetPoint(22,849.9999755,5889.403603);
   graph->SetPoint(23,850.0000245,6828.431487);
   graph->SetPoint(24,924.9999755,6828.431487);
   graph->SetPoint(25,925.0000245,8078.930647);
   graph->SetPoint(26,999.9999755,8078.930647);
   graph->SetPoint(27,1000.000024,9141.552936);
   graph->SetPoint(28,1074.999976,9141.552936);
   graph->SetPoint(29,1075.000024,10494.16624);
   graph->SetPoint(30,1149.999976,10494.16624);
   graph->SetPoint(31,1150.000024,11544.79335);
   graph->SetPoint(32,1224.999976,11544.79335);
   graph->SetPoint(33,1225.000024,12774.67961);
   graph->SetPoint(34,1299.999976,12774.67961);
   graph->SetPoint(35,1300.000024,13710.06797);
   graph->SetPoint(36,1374.999976,13710.06797);
   graph->SetPoint(37,1375.000024,14215.21775);
   graph->SetPoint(38,1449.999976,14215.21775);
   graph->SetPoint(39,1450.000024,14588.81557);
   graph->SetPoint(40,1524.999976,14588.81557);
   graph->SetPoint(41,1525.000024,14594.5554);
   graph->SetPoint(42,1599.999976,14594.5554);
   graph->SetPoint(43,1600.000024,14441.82708);
   graph->SetPoint(44,1674.999976,14441.82708);
   graph->SetPoint(45,1675.000024,13717.16895);
   graph->SetPoint(46,1749.999976,13717.16895);
   graph->SetPoint(47,1750.000024,12701.37511);
   graph->SetPoint(48,1824.999976,12701.37511);
   graph->SetPoint(49,1825.000024,11014.69016);
   graph->SetPoint(50,1899.999976,11014.69016);
   graph->SetPoint(51,1900.000024,8560.029365);
   graph->SetPoint(52,1974.999976,8560.029365);
   graph->SetPoint(53,1975.000024,5224.312598);
   graph->SetPoint(54,2049.999976,5224.312598);
   graph->SetPoint(55,2050.000024,2337.273776);
   graph->SetPoint(56,2124.999976,2337.273776);
   graph->SetPoint(57,2125.000024,1030.142178);
   graph->SetPoint(58,2199.999976,1030.142178);
   graph->SetPoint(59,2200.000024,440.8584839);
   graph->SetPoint(60,2274.999976,440.8584839);
   graph->SetPoint(61,2275.000024,187.7924066);
   graph->SetPoint(62,2349.999976,187.7924066);
   graph->SetPoint(63,2350.000024,92.62889308);
   graph->SetPoint(64,2424.999976,92.62889308);
   graph->SetPoint(65,2425.000024,41.27063469);
   graph->SetPoint(66,2499.999976,41.27063469);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm3785 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm3785","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->SetMaximum(16054.01);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm3785->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm3785);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*,*DDmu*,*DDtau*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#11bf33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,179.9839202);
   graph->SetPoint(4,174.9999755,179.9839202);
   graph->SetPoint(5,175.0000245,612.885434);
   graph->SetPoint(6,249.9999755,612.885434);
   graph->SetPoint(7,250.0000245,1194.429297);
   graph->SetPoint(8,324.9999755,1194.429297);
   graph->SetPoint(9,325.0000245,1614.395537);
   graph->SetPoint(10,399.9999755,1614.395537);
   graph->SetPoint(11,400.0000245,2185.281569);
   graph->SetPoint(12,474.9999755,2185.281569);
   graph->SetPoint(13,475.0000245,2551.968328);
   graph->SetPoint(14,549.9999755,2551.968328);
   graph->SetPoint(15,550.0000245,3158.525195);
   graph->SetPoint(16,624.9999755,3158.525195);
   graph->SetPoint(17,625.0000245,3745.41707);
   graph->SetPoint(18,699.9999755,3745.41707);
   graph->SetPoint(19,700.0000245,4447.37066);
   graph->SetPoint(20,774.9999755,4447.37066);
   graph->SetPoint(21,775.0000245,5219.973983);
   graph->SetPoint(22,849.9999755,5219.973983);
   graph->SetPoint(23,850.0000245,6119.558475);
   graph->SetPoint(24,924.9999755,6119.558475);
   graph->SetPoint(25,925.0000245,7402.178787);
   graph->SetPoint(26,999.9999755,7402.178787);
   graph->SetPoint(27,1000.000024,8471.357168);
   graph->SetPoint(28,1074.999976,8471.357168);
   graph->SetPoint(29,1075.000024,9858.023044);
   graph->SetPoint(30,1149.999976,9858.023044);
   graph->SetPoint(31,1150.000024,10993.08834);
   graph->SetPoint(32,1224.999976,10993.08834);
   graph->SetPoint(33,1225.000024,12307.37115);
   graph->SetPoint(34,1299.999976,12307.37115);
   graph->SetPoint(35,1300.000024,13285.27514);
   graph->SetPoint(36,1374.999976,13285.27514);
   graph->SetPoint(37,1375.000024,13881.59455);
   graph->SetPoint(38,1449.999976,13881.59455);
   graph->SetPoint(39,1450.000024,14343.05019);
   graph->SetPoint(40,1524.999976,14343.05019);
   graph->SetPoint(41,1525.000024,14418.91199);
   graph->SetPoint(42,1599.999976,14418.91199);
   graph->SetPoint(43,1600.000024,14301.46597);
   graph->SetPoint(44,1674.999976,14301.46597);
   graph->SetPoint(45,1675.000024,13629.35498);
   graph->SetPoint(46,1749.999976,13629.35498);
   graph->SetPoint(47,1750.000024,12641.73183);
   graph->SetPoint(48,1824.999976,12641.73183);
   graph->SetPoint(49,1825.000024,10980.6362);
   graph->SetPoint(50,1899.999976,10980.6362);
   graph->SetPoint(51,1900.000024,8544.065449);
   graph->SetPoint(52,1974.999976,8544.065449);
   graph->SetPoint(53,1975.000024,5216.562755);
   graph->SetPoint(54,2049.999976,5216.562755);
   graph->SetPoint(55,2050.000024,2333.361866);
   graph->SetPoint(56,2124.999976,2333.361866);
   graph->SetPoint(57,2125.000024,1029.004228);
   graph->SetPoint(58,2199.999976,1029.004228);
   graph->SetPoint(59,2200.000024,439.7107134);
   graph->SetPoint(60,2274.999976,439.7107134);
   graph->SetPoint(61,2275.000024,187.7087949);
   graph->SetPoint(62,2349.999976,187.7087949);
   graph->SetPoint(63,2350.000024,92.62889308);
   graph->SetPoint(64,2424.999976,92.62889308);
   graph->SetPoint(65,2425.000024,41.27063469);
   graph->SetPoint(66,2499.999976,41.27063469);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->SetMaximum(15860.8);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3886);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#992288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,113.5001596);
   graph->SetPoint(4,174.9999755,113.5001596);
   graph->SetPoint(5,175.0000245,326.4769542);
   graph->SetPoint(6,249.9999755,326.4769542);
   graph->SetPoint(7,250.0000245,625.0153987);
   graph->SetPoint(8,324.9999755,625.0153987);
   graph->SetPoint(9,325.0000245,874.175929);
   graph->SetPoint(10,399.9999755,874.175929);
   graph->SetPoint(11,400.0000245,1286.36318);
   graph->SetPoint(12,474.9999755,1286.36318);
   graph->SetPoint(13,475.0000245,1597.642807);
   graph->SetPoint(14,549.9999755,1597.642807);
   graph->SetPoint(15,550.0000245,2126.226133);
   graph->SetPoint(16,624.9999755,2126.226133);
   graph->SetPoint(17,625.0000245,2681.33894);
   graph->SetPoint(18,699.9999755,2681.33894);
   graph->SetPoint(19,700.0000245,3424.139765);
   graph->SetPoint(20,774.9999755,3424.139765);
   graph->SetPoint(21,775.0000245,4250.602742);
   graph->SetPoint(22,849.9999755,4250.602742);
   graph->SetPoint(23,850.0000245,5229.383681);
   graph->SetPoint(24,924.9999755,5229.383681);
   graph->SetPoint(25,925.0000245,6595.977827);
   graph->SetPoint(26,999.9999755,6595.977827);
   graph->SetPoint(27,1000.000024,7780.338249);
   graph->SetPoint(28,1074.999976,7780.338249);
   graph->SetPoint(29,1075.000024,9276.206087);
   graph->SetPoint(30,1149.999976,9276.206087);
   graph->SetPoint(31,1150.000024,10524.84312);
   graph->SetPoint(32,1224.999976,10524.84312);
   graph->SetPoint(33,1225.000024,11931.92024);
   graph->SetPoint(34,1299.999976,11931.92024);
   graph->SetPoint(35,1300.000024,12980.60071);
   graph->SetPoint(36,1374.999976,12980.60071);
   graph->SetPoint(37,1375.000024,13668.61224);
   graph->SetPoint(38,1449.999976,13668.61224);
   graph->SetPoint(39,1450.000024,14181.3389);
   graph->SetPoint(40,1524.999976,14181.3389);
   graph->SetPoint(41,1525.000024,14292.13009);
   graph->SetPoint(42,1599.999976,14292.13009);
   graph->SetPoint(43,1600.000024,14218.72637);
   graph->SetPoint(44,1674.999976,14218.72637);
   graph->SetPoint(45,1675.000024,13566.8251);
   graph->SetPoint(46,1749.999976,13566.8251);
   graph->SetPoint(47,1750.000024,12599.29878);
   graph->SetPoint(48,1824.999976,12599.29878);
   graph->SetPoint(49,1825.000024,10952.18686);
   graph->SetPoint(50,1899.999976,10952.18686);
   graph->SetPoint(51,1900.000024,8525.923462);
   graph->SetPoint(52,1974.999976,8525.923462);
   graph->SetPoint(53,1975.000024,5204.062815);
   graph->SetPoint(54,2049.999976,5204.062815);
   graph->SetPoint(55,2050.000024,2324.419194);
   graph->SetPoint(56,2124.999976,2324.419194);
   graph->SetPoint(57,2125.000024,1024.681059);
   graph->SetPoint(58,2199.999976,1024.681059);
   graph->SetPoint(59,2200.000024,436.1374958);
   graph->SetPoint(60,2274.999976,436.1374958);
   graph->SetPoint(61,2275.000024,186.2593292);
   graph->SetPoint(62,2349.999976,186.2593292);
   graph->SetPoint(63,2350.000024,91.24918141);
   graph->SetPoint(64,2424.999976,91.24918141);
   graph->SetPoint(65,2425.000024,40.67187908);
   graph->SetPoint(66,2499.999976,40.67187908);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->SetMaximum(15721.34);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp3987);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*comb*,*misID*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#332288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,110.3572394);
   graph->SetPoint(4,174.9999755,110.3572394);
   graph->SetPoint(5,175.0000245,299.0465483);
   graph->SetPoint(6,249.9999755,299.0465483);
   graph->SetPoint(7,250.0000245,550.8886431);
   graph->SetPoint(8,324.9999755,550.8886431);
   graph->SetPoint(9,325.0000245,738.0490797);
   graph->SetPoint(10,399.9999755,738.0490797);
   graph->SetPoint(11,400.0000245,1053.321331);
   graph->SetPoint(12,474.9999755,1053.321331);
   graph->SetPoint(13,475.0000245,1264.512884);
   graph->SetPoint(14,549.9999755,1264.512884);
   graph->SetPoint(15,550.0000245,1670.65153);
   graph->SetPoint(16,624.9999755,1670.65153);
   graph->SetPoint(17,625.0000245,2076.712553);
   graph->SetPoint(18,699.9999755,2076.712553);
   graph->SetPoint(19,700.0000245,2675.618872);
   graph->SetPoint(20,774.9999755,2675.618872);
   graph->SetPoint(21,775.0000245,3374.471878);
   graph->SetPoint(22,849.9999755,3374.471878);
   graph->SetPoint(23,850.0000245,4202.845313);
   graph->SetPoint(24,924.9999755,4202.845313);
   graph->SetPoint(25,925.0000245,5363.57463);
   graph->SetPoint(26,999.9999755,5363.57463);
   graph->SetPoint(27,1000.000024,6474.800357);
   graph->SetPoint(28,1074.999976,6474.800357);
   graph->SetPoint(29,1075.000024,7868.42199);
   graph->SetPoint(30,1149.999976,7868.42199);
   graph->SetPoint(31,1150.000024,9016.361259);
   graph->SetPoint(32,1224.999976,9016.361259);
   graph->SetPoint(33,1225.000024,10344.09911);
   graph->SetPoint(34,1299.999976,10344.09911);
   graph->SetPoint(35,1300.000024,11388.3573);
   graph->SetPoint(36,1374.999976,11388.3573);
   graph->SetPoint(37,1375.000024,12137.87693);
   graph->SetPoint(38,1449.999976,12137.87693);
   graph->SetPoint(39,1450.000024,12646.24629);
   graph->SetPoint(40,1524.999976,12646.24629);
   graph->SetPoint(41,1525.000024,12919.45304);
   graph->SetPoint(42,1599.999976,12919.45304);
   graph->SetPoint(43,1600.000024,13005.22768);
   graph->SetPoint(44,1674.999976,13005.22768);
   graph->SetPoint(45,1675.000024,12546.20737);
   graph->SetPoint(46,1749.999976,12546.20737);
   graph->SetPoint(47,1750.000024,11855.24941);
   graph->SetPoint(48,1824.999976,11855.24941);
   graph->SetPoint(49,1825.000024,10459.53299);
   graph->SetPoint(50,1899.999976,10459.53299);
   graph->SetPoint(51,1900.000024,8271.737131);
   graph->SetPoint(52,1974.999976,8271.737131);
   graph->SetPoint(53,1975.000024,5088.536269);
   graph->SetPoint(54,2049.999976,5088.536269);
   graph->SetPoint(55,2050.000024,2276.400101);
   graph->SetPoint(56,2124.999976,2276.400101);
   graph->SetPoint(57,2125.000024,1001.692738);
   graph->SetPoint(58,2199.999976,1001.692738);
   graph->SetPoint(59,2200.000024,425.1197916);
   graph->SetPoint(60,2274.999976,425.1197916);
   graph->SetPoint(61,2275.000024,181.3742353);
   graph->SetPoint(62,2349.999976,181.3742353);
   graph->SetPoint(63,2350.000024,89.50127241);
   graph->SetPoint(64,2424.999976,89.50127241);
   graph->SetPoint(65,2425.000024,39.6090405);
   graph->SetPoint(66,2499.999976,39.6090405);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->SetMaximum(14305.75);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4088);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ddcc77");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,102.3388714);
   graph->SetPoint(4,174.9999755,102.3388714);
   graph->SetPoint(5,175.0000245,268.8484801);
   graph->SetPoint(6,249.9999755,268.8484801);
   graph->SetPoint(7,250.0000245,433.0626247);
   graph->SetPoint(8,324.9999755,433.0626247);
   graph->SetPoint(9,325.0000245,484.9670952);
   graph->SetPoint(10,399.9999755,484.9670952);
   graph->SetPoint(11,400.0000245,615.3606004);
   graph->SetPoint(12,474.9999755,615.3606004);
   graph->SetPoint(13,475.0000245,572.0733921);
   graph->SetPoint(14,549.9999755,572.0733921);
   graph->SetPoint(15,550.0000245,598.7696399);
   graph->SetPoint(16,624.9999755,598.7696399);
   graph->SetPoint(17,625.0000245,595.766403);
   graph->SetPoint(18,699.9999755,595.766403);
   graph->SetPoint(19,700.0000245,554.8504797);
   graph->SetPoint(20,774.9999755,554.8504797);
   graph->SetPoint(21,775.0000245,602.7390862);
   graph->SetPoint(22,849.9999755,602.7390862);
   graph->SetPoint(23,850.0000245,597.2209128);
   graph->SetPoint(24,924.9999755,597.2209128);
   graph->SetPoint(25,925.0000245,642.7970494);
   graph->SetPoint(26,999.9999755,642.7970494);
   graph->SetPoint(27,1000.000024,641.4483679);
   graph->SetPoint(28,1074.999976,641.4483679);
   graph->SetPoint(29,1075.000024,640.4317887);
   graph->SetPoint(30,1149.999976,640.4317887);
   graph->SetPoint(31,1150.000024,655.3480456);
   graph->SetPoint(32,1224.999976,655.3480456);
   graph->SetPoint(33,1225.000024,710.5470533);
   graph->SetPoint(34,1299.999976,710.5470533);
   graph->SetPoint(35,1300.000024,710.3355197);
   graph->SetPoint(36,1374.999976,710.3355197);
   graph->SetPoint(37,1375.000024,690.0368673);
   graph->SetPoint(38,1449.999976,690.0368673);
   graph->SetPoint(39,1450.000024,639.8094539);
   graph->SetPoint(40,1524.999976,639.8094539);
   graph->SetPoint(41,1525.000024,592.8004302);
   graph->SetPoint(42,1599.999976,592.8004302);
   graph->SetPoint(43,1600.000024,529.42599);
   graph->SetPoint(44,1674.999976,529.42599);
   graph->SetPoint(45,1675.000024,480.6684144);
   graph->SetPoint(46,1749.999976,480.6684144);
   graph->SetPoint(47,1750.000024,391.7019529);
   graph->SetPoint(48,1824.999976,391.7019529);
   graph->SetPoint(49,1825.000024,319.670814);
   graph->SetPoint(50,1899.999976,319.670814);
   graph->SetPoint(51,1900.000024,284.5397044);
   graph->SetPoint(52,1974.999976,284.5397044);
   graph->SetPoint(53,1975.000024,155.7122411);
   graph->SetPoint(54,2049.999976,155.7122411);
   graph->SetPoint(55,2050.000024,107.3881598);
   graph->SetPoint(56,2124.999976,107.3881598);
   graph->SetPoint(57,2125.000024,54.21085094);
   graph->SetPoint(58,2199.999976,54.21085094);
   graph->SetPoint(59,2200.000024,22.58821377);
   graph->SetPoint(60,2274.999976,22.58821377);
   graph->SetPoint(61,2275.000024,12.31090193);
   graph->SetPoint(62,2349.999976,12.31090193);
   graph->SetPoint(63,2350.000024,3.970037184);
   graph->SetPoint(64,2424.999976,3.970037184);
   graph->SetPoint(65,2425.000024,2.651938529);
   graph->SetPoint(66,2499.999976,2.651938529);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->SetMaximum(781.6018);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4189);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_2]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee7722");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3001);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,61.4556118);
   graph->SetPoint(4,174.9999755,61.4556118);
   graph->SetPoint(5,175.0000245,180.473176);
   graph->SetPoint(6,249.9999755,180.473176);
   graph->SetPoint(7,250.0000245,288.7337625);
   graph->SetPoint(8,324.9999755,288.7337625);
   graph->SetPoint(9,325.0000245,322.7383877);
   graph->SetPoint(10,399.9999755,322.7383877);
   graph->SetPoint(11,400.0000245,396.028858);
   graph->SetPoint(12,474.9999755,396.028858);
   graph->SetPoint(13,475.0000245,383.550056);
   graph->SetPoint(14,549.9999755,383.550056);
   graph->SetPoint(15,550.0000245,377.4072468);
   graph->SetPoint(16,624.9999755,377.4072468);
   graph->SetPoint(17,625.0000245,350.8961206);
   graph->SetPoint(18,699.9999755,350.8961206);
   graph->SetPoint(19,700.0000245,304.0596248);
   graph->SetPoint(20,774.9999755,304.0596248);
   graph->SetPoint(21,775.0000245,309.2149929);
   graph->SetPoint(22,849.9999755,309.2149929);
   graph->SetPoint(23,850.0000245,274.0715174);
   graph->SetPoint(24,924.9999755,274.0715174);
   graph->SetPoint(25,925.0000245,269.1736532);
   graph->SetPoint(26,999.9999755,269.1736532);
   graph->SetPoint(27,1000.000024,238.8961112);
   graph->SetPoint(28,1074.999976,238.8961112);
   graph->SetPoint(29,1075.000024,200.1084734);
   graph->SetPoint(30,1149.999976,200.1084734);
   graph->SetPoint(31,1150.000024,217.9910643);
   graph->SetPoint(32,1224.999976,217.9910643);
   graph->SetPoint(33,1225.000024,177.7165535);
   graph->SetPoint(34,1299.999976,177.7165535);
   graph->SetPoint(35,1300.000024,169.4402529);
   graph->SetPoint(36,1374.999976,169.4402529);
   graph->SetPoint(37,1375.000024,144.133979);
   graph->SetPoint(38,1449.999976,144.133979);
   graph->SetPoint(39,1450.000024,116.0486076);
   graph->SetPoint(40,1524.999976,116.0486076);
   graph->SetPoint(41,1525.000024,106.0487796);
   graph->SetPoint(42,1599.999976,106.0487796);
   graph->SetPoint(43,1600.000024,78.54256211);
   graph->SetPoint(44,1674.999976,78.54256211);
   graph->SetPoint(45,1675.000024,60.98637694);
   graph->SetPoint(46,1749.999976,60.98637694);
   graph->SetPoint(47,1750.000024,39.94119563);
   graph->SetPoint(48,1824.999976,39.94119563);
   graph->SetPoint(49,1825.000024,29.16552793);
   graph->SetPoint(50,1899.999976,29.16552793);
   graph->SetPoint(51,1900.000024,21.00362965);
   graph->SetPoint(52,1974.999976,21.00362965);
   graph->SetPoint(53,1975.000024,12.59132372);
   graph->SetPoint(54,2049.999976,12.59132372);
   graph->SetPoint(55,2050.000024,8.554734765);
   graph->SetPoint(56,2124.999976,8.554734765);
   graph->SetPoint(57,2125.000024,3.556351999);
   graph->SetPoint(58,2199.999976,3.556351999);
   graph->SetPoint(59,2200.000024,1.907667321);
   graph->SetPoint(60,2274.999976,1.907667321);
   graph->SetPoint(61,2275.000024,1.008347569);
   graph->SetPoint(62,2349.999976,1.008347569);
   graph->SetPoint(63,2350.000024,0.3642399612);
   graph->SetPoint(64,2424.999976,0.3642399612);
   graph->SetPoint(65,2425.000024,0.3773683456);
   graph->SetPoint(66,2499.999976,0.3773683456);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->SetMaximum(435.6317);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4290);
   
   graph->Draw("f");
   
   grae = new TGraphAsymmErrors(32);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > 6.100000 && obs_z_Dstmu_kinematic < 9.350000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_y_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.4);
   grae->SetPoint(0,137.5,214);
   grae->SetPointError(0,37.5,37.5,14.13728,15.13728);
   grae->SetPoint(1,212.5,745);
   grae->SetPointError(1,37.5,37.5,26.79927,27.79927);
   grae->SetPoint(2,287.5,1384);
   grae->SetPointError(2,37.5,37.5,36.70551,37.70551);
   grae->SetPoint(3,362.5,1927);
   grae->SetPointError(3,37.5,37.5,43.40046,44.40046);
   grae->SetPoint(4,437.5,2541);
   grae->SetPointError(4,37.5,37.5,49.91081,50.91081);
   grae->SetPoint(5,512.5,2843);
   grae->SetPointError(5,37.5,37.5,52.82213,53.82213);
   grae->SetPoint(6,587.5,3606);
   grae->SetPointError(6,37.5,37.5,59.55206,60.55206);
   grae->SetPoint(7,662.5,4299);
   grae->SetPointError(7,37.5,37.5,65.06867,66.06867);
   grae->SetPoint(8,737.5,4925);
   grae->SetPointError(8,37.5,37.5,69.68013,70.68013);
   grae->SetPoint(9,812.5,5911);
   grae->SetPointError(9,37.5,37.5,76.38465,77.38465);
   grae->SetPoint(10,887.5,6899);
   grae->SetPointError(10,37.5,37.5,82.56172,83.56172);
   grae->SetPoint(11,962.5,7996);
   grae->SetPointError(11,37.5,37.5,88.92175,89.92175);
   grae->SetPoint(12,1037.5,9406);
   grae->SetPointError(12,37.5,37.5,96.48582,97.48582);
   grae->SetPoint(13,1112.5,10793);
   grae->SetPointError(13,37.5,37.5,103.3906,104.3906);
   grae->SetPoint(14,1187.5,11709);
   grae->SetPointError(14,37.5,37.5,107.7093,108.7093);
   grae->SetPoint(15,1262.5,12631);
   grae->SetPointError(15,37.5,37.5,111.8888,112.8888);
   grae->SetPoint(16,1337.5,13505);
   grae->SetPointError(16,37.5,37.5,115.7121,116.7121);
   grae->SetPoint(17,1412.5,14292);
   grae->SetPointError(17,37.5,37.5,119.0502,120.0502);
   grae->SetPoint(18,1487.5,14713);
   grae->SetPointError(18,37.5,37.5,120.7982,121.7982);
   grae->SetPoint(19,1562.5,14667);
   grae->SetPointError(19,37.5,37.5,120.6084,121.6084);
   grae->SetPoint(20,1637.5,14438);
   grae->SetPointError(20,37.5,37.5,119.6593,120.6593);
   grae->SetPoint(21,1712.5,13599);
   grae->SetPointError(21,37.5,37.5,116.1158,117.1158);
   grae->SetPoint(22,1787.5,12680);
   grae->SetPointError(22,37.5,37.5,112.1066,113.1066);
   grae->SetPoint(23,1862.5,10946);
   grae->SetPointError(23,37.5,37.5,104.1243,105.1243);
   grae->SetPoint(24,1937.5,8397);
   grae->SetPointError(24,37.5,37.5,91.13651,92.13651);
   grae->SetPoint(25,2012.5,4922);
   grae->SetPointError(25,37.5,37.5,69.65875,70.65875);
   grae->SetPoint(26,2087.5,2321);
   grae->SetPointError(26,37.5,37.5,47.67935,48.67935);
   grae->SetPoint(27,2162.5,868);
   grae->SetPointError(27,37.5,37.5,28.96608,29.96608);
   grae->SetPoint(28,2237.5,400);
   grae->SetPointError(28,37.5,37.5,19.50625,20.50625);
   grae->SetPoint(29,2312.5,202);
   grae->SetPointError(29,37.5,37.5,13.72146,14.72146);
   grae->SetPoint(30,2387.5,86);
   grae->SetPointError(30,37.5,37.5,9.255555,10.30959);
   grae->SetPoint(31,2462.5,41);
   grae->SetPointError(31,37.5,37.5,6.376898,7.455185);
   
   TH1F *Graph_Graph_h_obsData_Cut2145 = new TH1F("Graph_Graph_h_obsData_Cut2145","Histogram of obsData_plot__obs_y_Dstmu_kinematic",100,0,2740);
   Graph_Graph_h_obsData_Cut2145->SetMinimum(0);
   Graph_Graph_h_obsData_Cut2145->SetMaximum(16314.82);
   Graph_Graph_h_obsData_Cut2145->SetDirectory(0);
   Graph_Graph_h_obsData_Cut2145->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut2145->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut2145->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut2145->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut2145->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut2145->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut2145->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut2145->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut2145->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut2145->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut2145->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut2145->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut2145->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut2145->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut2145);
   
   grae->Draw("zp");
   
   TH1D *frame_9312db0__60 = new TH1D("frame_9312db0__60","6.10 < q^{2} < 9.35 GeV^{2}/c^{4}",32,100,2500);
   frame_9312db0__60->SetBinContent(1,15576.54);
   frame_9312db0__60->SetMinimum(0.0001);
   frame_9312db0__60->SetMaximum(16822.66);
   frame_9312db0__60->SetEntries(1);
   frame_9312db0__60->SetDirectory(0);
   frame_9312db0__60->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9312db0__60->SetLineColor(ci);
   frame_9312db0__60->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_9312db0__60->GetXaxis()->SetLabelFont(132);
   frame_9312db0__60->GetXaxis()->SetLabelSize(0.1002857);
   frame_9312db0__60->GetXaxis()->SetTitleSize(0.1002857);
   frame_9312db0__60->GetXaxis()->SetTitleOffset(0.9);
   frame_9312db0__60->GetXaxis()->SetTitleFont(132);
   frame_9312db0__60->GetYaxis()->SetNdivisions(506);
   frame_9312db0__60->GetYaxis()->SetLabelFont(132);
   frame_9312db0__60->GetYaxis()->SetLabelSize(0.1002857);
   frame_9312db0__60->GetYaxis()->SetTitleSize(0.1002857);
   frame_9312db0__60->GetYaxis()->SetTitleOffset(0.95);
   frame_9312db0__60->GetYaxis()->SetTitleFont(132);
   frame_9312db0__60->GetZaxis()->SetLabelFont(132);
   frame_9312db0__60->GetZaxis()->SetLabelSize(0.035);
   frame_9312db0__60->GetZaxis()->SetTitleSize(0.035);
   frame_9312db0__60->GetZaxis()->SetTitleFont(132);
   frame_9312db0__60->Draw("AXISSAME");
      tex = new TLatex(2250,15476.85,"LHCb");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.1002857);
   tex->SetLineWidth(2);
   tex->Draw();
   
   pt = new TPaveText(0.3004027,0.8456401,0.6995973,0.97,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(132);
   text = pt->AddText("6.10 < q^{2} < 9.35 GeV^{2}/c^{4}");
   pt->Draw();
   toppad_6->Modified();
   c2_6->cd();
      tex = new TLatex(0.01,0.99,"Candidates / (75 MeV)");
   tex->SetTextAlign(33);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   c2_6->Modified();
   c2->cd();
  
// ------------>Primitives in pad: c2_8
   c2_8 = new TPad("c2_8", "c2_8",0.5,0,1,0.2525185);
   c2_8->Draw();
   c2_8->cd();
   c2_8->Range(0,0,1,1);
   c2_8->SetFillColor(0);
   c2_8->SetBorderMode(0);
   c2_8->SetBorderSize(2);
   c2_8->SetLeftMargin(0);
   c2_8->SetRightMargin(0);
   c2_8->SetTopMargin(0);
   c2_8->SetBottomMargin(0.02);
   c2_8->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottompad_7
   bottompad_7 = new TPad("bottompad_7", "bottompad_7",0,0,1,0.3);
   bottompad_7->Draw();
   bottompad_7->cd();
   bottompad_7->Range(-453.8462,-13.5,2623.077,4.5);
   bottompad_7->SetFillColor(0);
   bottompad_7->SetFillStyle(4000);
   bottompad_7->SetBorderMode(0);
   bottompad_7->SetBorderSize(2);
   bottompad_7->SetGridy();
   bottompad_7->SetTickx(1);
   bottompad_7->SetTicky(1);
   bottompad_7->SetLeftMargin(0.18);
   bottompad_7->SetRightMargin(0.04);
   bottompad_7->SetTopMargin(0);
   bottompad_7->SetBottomMargin(0.5);
   bottompad_7->SetFrameBorderMode(0);
   bottompad_7->SetFrameBorderMode(0);
   
   TH1D *frame_a2aea30__61 = new TH1D("frame_a2aea30__61","",32,100,2500);
   frame_a2aea30__61->SetBinContent(1,5.504533);
   frame_a2aea30__61->SetMinimum(-4.5);
   frame_a2aea30__61->SetMaximum(4.5);
   frame_a2aea30__61->SetEntries(1);
   frame_a2aea30__61->SetDirectory(0);
   frame_a2aea30__61->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_a2aea30__61->SetLineColor(ci);
   frame_a2aea30__61->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_a2aea30__61->GetXaxis()->SetLabelFont(132);
   frame_a2aea30__61->GetXaxis()->SetLabelSize(0.242);
   frame_a2aea30__61->GetXaxis()->SetTitleSize(0.264);
   frame_a2aea30__61->GetXaxis()->SetTickLength(0.1);
   frame_a2aea30__61->GetXaxis()->SetTitleOffset(0.78);
   frame_a2aea30__61->GetXaxis()->SetTitleFont(132);
   frame_a2aea30__61->GetYaxis()->SetTitle("Pulls");
   frame_a2aea30__61->GetYaxis()->SetNdivisions(205);
   frame_a2aea30__61->GetYaxis()->SetLabelFont(132);
   frame_a2aea30__61->GetYaxis()->SetLabelOffset(99);
   frame_a2aea30__61->GetYaxis()->SetLabelSize(0.242);
   frame_a2aea30__61->GetYaxis()->SetTitleSize(0.242);
   frame_a2aea30__61->GetYaxis()->SetTickLength(0.05);
   frame_a2aea30__61->GetYaxis()->SetTitleOffset(0.2);
   frame_a2aea30__61->GetYaxis()->SetTitleFont(132);
   frame_a2aea30__61->GetZaxis()->SetLabelFont(132);
   frame_a2aea30__61->GetZaxis()->SetLabelSize(0.035);
   frame_a2aea30__61->GetZaxis()->SetTitleSize(0.035);
   frame_a2aea30__61->GetZaxis()->SetTitleFont(132);
   frame_a2aea30__61->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(32);
   grae->SetName("pull_h_obsData_Cut[obs_z_Dstmu_kinematic > 9.350000 && obs_z_Dstmu_kinematic < 12.600000 && channelCat==0]_model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   grae->SetTitle("Pull of Histogram of obsData_plot__obs_y_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,137.5,-0.1991253);
   grae->SetPointError(0,0,0,0.9506904,1);
   grae->SetPoint(1,212.5,-1.844292);
   grae->SetPointError(1,0,0,0.9734218,1);
   grae->SetPoint(2,287.5,1.483865);
   grae->SetPointError(2,0,0,1,1.021363);
   grae->SetPoint(3,362.5,-0.5836468);
   grae->SetPointError(3,0,0,0.9807872,1);
   grae->SetPoint(4,437.5,0.4655006);
   grae->SetPointError(4,0,0,1,1.018739);
   grae->SetPoint(5,512.5,1.204024);
   grae->SetPointError(5,0,0,1,1.018579);
   grae->SetPoint(6,587.5,2.135483);
   grae->SetPointError(6,0,0,1,1.018726);
   grae->SetPoint(7,662.5,-0.4536062);
   grae->SetPointError(7,0,0,0.9804641,1);
   grae->SetPoint(8,737.5,-1.140184);
   grae->SetPointError(8,0,0,0.9794662,1);
   grae->SetPoint(9,812.5,1.093367);
   grae->SetPointError(9,0,0,1,1.021239);
   grae->SetPoint(10,887.5,1.109198);
   grae->SetPointError(10,0,0,1,1.021951);
   grae->SetPoint(11,962.5,1.398427);
   grae->SetPointError(11,0,0,1,1.022538);
   grae->SetPoint(12,1037.5,0.08314565);
   grae->SetPointError(12,0,0,1,1.022733);
   grae->SetPoint(13,1112.5,0.8833962);
   grae->SetPointError(13,0,0,1,1.021893);
   grae->SetPoint(14,1187.5,1.570487);
   grae->SetPointError(14,0,0,1,1.021019);
   grae->SetPoint(15,1262.5,0.5101665);
   grae->SetPointError(15,0,0,1,1.02037);
   grae->SetPoint(16,1337.5,2.335157);
   grae->SetPointError(16,0,0,1,1.018678);
   grae->SetPoint(17,1412.5,4.090764);
   grae->SetPointError(17,0,0,1,1.017472);
   grae->SetPoint(18,1487.5,2.162557);
   grae->SetPointError(18,0,0,1,1.016806);
   grae->SetPoint(19,1562.5,0.5120103);
   grae->SetPointError(19,0,0,1,1.016927);
   grae->SetPoint(20,1637.5,1.68231);
   grae->SetPointError(20,0,0,1,1.017074);
   grae->SetPoint(21,1712.5,-1.749807);
   grae->SetPointError(21,0,0,0.9817786,1);
   grae->SetPoint(22,1787.5,-0.02543197);
   grae->SetPointError(22,0,0,0.9799105,1);
   grae->SetPoint(23,1862.5,-0.7051843);
   grae->SetPointError(23,0,0,0.9746362,1);
   grae->SetPoint(24,1937.5,-1.054812);
   grae->SetPointError(24,0,0,0.9611258,1);
   grae->SetPoint(25,2012.5,0.5504143);
   grae->SetPointError(25,0,0,1,1.065685);
   grae->SetPoint(26,2087.5,0.1463007);
   grae->SetPointError(26,0,0,1,1.112509);
   grae->SetPoint(27,2162.5,0.004389263);
   grae->SetPointError(27,0,0,1,1.187168);
   grae->SetPoint(28,2237.5,1.253731);
   grae->SetPointError(28,0,0,1,1.335129);
   grae->SetPoint(29,2312.5,1.04452);
   grae->SetPointError(29,0,0,1,2.04198);
   grae->SetPoint(30,2387.5,-5.213313e-07);
   grae->SetPointError(30,0,0,0,1);
   grae->SetPoint(31,2462.5,-5.213313e-07);
   grae->SetPointError(31,0,0,0,1);
   
   TH1F *Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246 = new TH1F("Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246","Pull of Histogram of obsData_plot__obs_y_Dstmu_kinematic and Projection of product of Poissons accross bins for a single channel",100,0,2695);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->SetMinimum(-3.610309);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->SetMaximum(5.900831);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->SetDirectory(0);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->SetLineColor(ci);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->GetYaxis()->SetTitleFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_pull_h_obsData_Cut_model_Dstmu_kinematic_Int_Norm2246);
   
   grae->Draw("b");
   
   TH1D *frame_a2aea30__62 = new TH1D("frame_a2aea30__62","",32,100,2500);
   frame_a2aea30__62->SetBinContent(1,5.504533);
   frame_a2aea30__62->SetMinimum(-4.5);
   frame_a2aea30__62->SetMaximum(4.5);
   frame_a2aea30__62->SetEntries(1);
   frame_a2aea30__62->SetDirectory(0);
   frame_a2aea30__62->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_a2aea30__62->SetLineColor(ci);
   frame_a2aea30__62->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_a2aea30__62->GetXaxis()->SetLabelFont(132);
   frame_a2aea30__62->GetXaxis()->SetLabelSize(0.242);
   frame_a2aea30__62->GetXaxis()->SetTitleSize(0.264);
   frame_a2aea30__62->GetXaxis()->SetTickLength(0.1);
   frame_a2aea30__62->GetXaxis()->SetTitleOffset(0.78);
   frame_a2aea30__62->GetXaxis()->SetTitleFont(132);
   frame_a2aea30__62->GetYaxis()->SetTitle("Pulls");
   frame_a2aea30__62->GetYaxis()->SetNdivisions(205);
   frame_a2aea30__62->GetYaxis()->SetLabelFont(132);
   frame_a2aea30__62->GetYaxis()->SetLabelOffset(99);
   frame_a2aea30__62->GetYaxis()->SetLabelSize(0.242);
   frame_a2aea30__62->GetYaxis()->SetTitleSize(0.242);
   frame_a2aea30__62->GetYaxis()->SetTickLength(0.05);
   frame_a2aea30__62->GetYaxis()->SetTitleOffset(0.2);
   frame_a2aea30__62->GetYaxis()->SetTitleFont(132);
   frame_a2aea30__62->GetZaxis()->SetLabelFont(132);
   frame_a2aea30__62->GetZaxis()->SetLabelSize(0.035);
   frame_a2aea30__62->GetZaxis()->SetTitleSize(0.035);
   frame_a2aea30__62->GetZaxis()->SetTitleFont(132);
   frame_a2aea30__62->Draw("AXISSAME");
      tex = new TLatex(50,-2,"-2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(49.5,2," 2");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.242);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis31[33] = {100, 175, 250, 325, 400, 475, 550, 625, 700, 775, 850, 925, 1000, 1075, 1150, 1225, 1300, 1375, 1450, 1525, 1600, 1675, 1750, 1825, 1900, 1975, 2050, 2125, 2200, 2275, 2350, 2425, 2500}; 
   
   TH1D *errors_plus_bin_7 = new TH1D("errors_plus_bin_7","h_MCcomb",32, xAxis31);
   errors_plus_bin_7->SetBinContent(1,0.8044178);
   errors_plus_bin_7->SetBinContent(2,0.7228224);
   errors_plus_bin_7->SetBinContent(3,0.6553811);
   errors_plus_bin_7->SetBinContent(4,0.6509112);
   errors_plus_bin_7->SetBinContent(5,0.6228816);
   errors_plus_bin_7->SetBinContent(6,0.6258676);
   errors_plus_bin_7->SetBinContent(7,0.6223916);
   errors_plus_bin_7->SetBinContent(8,0.6303478);
   errors_plus_bin_7->SetBinContent(9,0.6400035);
   errors_plus_bin_7->SetBinContent(10,0.6386357);
   errors_plus_bin_7->SetBinContent(11,0.6624877);
   errors_plus_bin_7->SetBinContent(12,0.6682099);
   errors_plus_bin_7->SetBinContent(13,0.6875608);
   errors_plus_bin_7->SetBinContent(14,0.7024722);
   errors_plus_bin_7->SetBinContent(15,0.718336);
   errors_plus_bin_7->SetBinContent(16,0.7318729);
   errors_plus_bin_7->SetBinContent(17,0.7348817);
   errors_plus_bin_7->SetBinContent(18,0.7248024);
   errors_plus_bin_7->SetBinContent(19,0.7491858);
   errors_plus_bin_7->SetBinContent(20,0.7620696);
   errors_plus_bin_7->SetBinContent(21,0.7616456);
   errors_plus_bin_7->SetBinContent(22,0.7886412);
   errors_plus_bin_7->SetBinContent(23,0.7917783);
   errors_plus_bin_7->SetBinContent(24,0.8128283);
   errors_plus_bin_7->SetBinContent(25,0.8351943);
   errors_plus_bin_7->SetBinContent(26,0.868506);
   errors_plus_bin_7->SetBinContent(27,1.017667);
   errors_plus_bin_7->SetBinContent(28,1.313308);
   errors_plus_bin_7->SetBinContent(29,1.94296);
   errors_plus_bin_7->SetBinContent(30,4.550684);
   errors_plus_bin_7->SetBinError(0,6.480741);
   errors_plus_bin_7->SetBinError(1,15.90633);
   errors_plus_bin_7->SetBinError(2,26.8322);
   errors_plus_bin_7->SetBinError(3,31.00445);
   errors_plus_bin_7->SetBinError(4,33.55193);
   errors_plus_bin_7->SetBinError(5,33.54898);
   errors_plus_bin_7->SetBinError(6,33.99907);
   errors_plus_bin_7->SetBinError(7,33.54569);
   errors_plus_bin_7->SetBinError(8,31.94937);
   errors_plus_bin_7->SetBinError(9,30.84657);
   errors_plus_bin_7->SetBinError(10,30.38725);
   errors_plus_bin_7->SetBinError(11,30.51042);
   errors_plus_bin_7->SetBinError(12,29.98022);
   errors_plus_bin_7->SetBinError(13,30.5868);
   errors_plus_bin_7->SetBinError(14,32.43566);
   errors_plus_bin_7->SetBinError(15,34.53247);
   errors_plus_bin_7->SetBinError(16,36.29234);
   errors_plus_bin_7->SetBinError(17,39.71082);
   errors_plus_bin_7->SetBinError(18,41.8444);
   errors_plus_bin_7->SetBinError(19,44.95115);
   errors_plus_bin_7->SetBinError(20,45.39914);
   errors_plus_bin_7->SetBinError(21,44.9887);
   errors_plus_bin_7->SetBinError(22,42.88497);
   errors_plus_bin_7->SetBinError(23,39.01467);
   errors_plus_bin_7->SetBinError(24,31.63772);
   errors_plus_bin_7->SetBinError(25,21.0628);
   errors_plus_bin_7->SetBinError(26,13.64964);
   errors_plus_bin_7->SetBinError(27,9.546566);
   errors_plus_bin_7->SetBinError(28,7.657834);
   errors_plus_bin_7->SetBinError(29,6.730611);
   errors_plus_bin_7->SetBinError(30,6.435639);
   errors_plus_bin_7->SetBinError(31,6.480741);
   errors_plus_bin_7->SetBinError(32,6.480741);
   errors_plus_bin_7->SetBinError(33,6.480741);
   errors_plus_bin_7->SetEntries(32);

   ci = TColor::GetColor("#0000ff");
   errors_plus_bin_7->SetFillColor(ci);
   errors_plus_bin_7->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   errors_plus_bin_7->SetLineColor(ci);
   errors_plus_bin_7->GetXaxis()->SetLabelFont(42);
   errors_plus_bin_7->GetXaxis()->SetLabelSize(0.035);
   errors_plus_bin_7->GetXaxis()->SetTitleSize(0.035);
   errors_plus_bin_7->GetXaxis()->SetTitleFont(42);
   errors_plus_bin_7->GetYaxis()->SetLabelFont(132);
   errors_plus_bin_7->GetYaxis()->SetLabelSize(0.035);
   errors_plus_bin_7->GetYaxis()->SetTitleSize(0.035);
   errors_plus_bin_7->GetYaxis()->SetTitleFont(132);
   errors_plus_bin_7->GetZaxis()->SetLabelFont(132);
   errors_plus_bin_7->GetZaxis()->SetLabelSize(0.035);
   errors_plus_bin_7->GetZaxis()->SetTitleSize(0.035);
   errors_plus_bin_7->GetZaxis()->SetTitleFont(132);
   errors_plus_bin_7->Draw("histo same");
   Double_t xAxis32[33] = {100, 175, 250, 325, 400, 475, 550, 625, 700, 775, 850, 925, 1000, 1075, 1150, 1225, 1300, 1375, 1450, 1525, 1600, 1675, 1750, 1825, 1900, 1975, 2050, 2125, 2200, 2275, 2350, 2425, 2500}; 
   
   TH1D *lowdat_px_7 = new TH1D("lowdat_px_7","h_MCcomb",32, xAxis32);
   lowdat_px_7->SetBinContent(1,-0.8044178);
   lowdat_px_7->SetBinContent(2,-0.7228224);
   lowdat_px_7->SetBinContent(3,-0.6553811);
   lowdat_px_7->SetBinContent(4,-0.6509112);
   lowdat_px_7->SetBinContent(5,-0.6228816);
   lowdat_px_7->SetBinContent(6,-0.6258676);
   lowdat_px_7->SetBinContent(7,-0.6223916);
   lowdat_px_7->SetBinContent(8,-0.6303478);
   lowdat_px_7->SetBinContent(9,-0.6400035);
   lowdat_px_7->SetBinContent(10,-0.6386357);
   lowdat_px_7->SetBinContent(11,-0.6624877);
   lowdat_px_7->SetBinContent(12,-0.6682099);
   lowdat_px_7->SetBinContent(13,-0.6875608);
   lowdat_px_7->SetBinContent(14,-0.7024722);
   lowdat_px_7->SetBinContent(15,-0.718336);
   lowdat_px_7->SetBinContent(16,-0.7318729);
   lowdat_px_7->SetBinContent(17,-0.7348817);
   lowdat_px_7->SetBinContent(18,-0.7248024);
   lowdat_px_7->SetBinContent(19,-0.7491858);
   lowdat_px_7->SetBinContent(20,-0.7620696);
   lowdat_px_7->SetBinContent(21,-0.7616456);
   lowdat_px_7->SetBinContent(22,-0.7886412);
   lowdat_px_7->SetBinContent(23,-0.7917783);
   lowdat_px_7->SetBinContent(24,-0.8128283);
   lowdat_px_7->SetBinContent(25,-0.8351943);
   lowdat_px_7->SetBinContent(26,-0.868506);
   lowdat_px_7->SetBinContent(27,-1.017667);
   lowdat_px_7->SetBinContent(28,-1.313308);
   lowdat_px_7->SetBinContent(29,-1.94296);
   lowdat_px_7->SetBinContent(30,-4.550684);
   lowdat_px_7->SetBinError(0,6.480741);
   lowdat_px_7->SetBinError(1,15.90633);
   lowdat_px_7->SetBinError(2,26.8322);
   lowdat_px_7->SetBinError(3,31.00445);
   lowdat_px_7->SetBinError(4,33.55193);
   lowdat_px_7->SetBinError(5,33.54898);
   lowdat_px_7->SetBinError(6,33.99907);
   lowdat_px_7->SetBinError(7,33.54569);
   lowdat_px_7->SetBinError(8,31.94937);
   lowdat_px_7->SetBinError(9,30.84657);
   lowdat_px_7->SetBinError(10,30.38725);
   lowdat_px_7->SetBinError(11,30.51042);
   lowdat_px_7->SetBinError(12,29.98022);
   lowdat_px_7->SetBinError(13,30.5868);
   lowdat_px_7->SetBinError(14,32.43566);
   lowdat_px_7->SetBinError(15,34.53247);
   lowdat_px_7->SetBinError(16,36.29234);
   lowdat_px_7->SetBinError(17,39.71082);
   lowdat_px_7->SetBinError(18,41.8444);
   lowdat_px_7->SetBinError(19,44.95115);
   lowdat_px_7->SetBinError(20,45.39914);
   lowdat_px_7->SetBinError(21,44.9887);
   lowdat_px_7->SetBinError(22,42.88497);
   lowdat_px_7->SetBinError(23,39.01467);
   lowdat_px_7->SetBinError(24,31.63772);
   lowdat_px_7->SetBinError(25,21.0628);
   lowdat_px_7->SetBinError(26,13.64964);
   lowdat_px_7->SetBinError(27,9.546566);
   lowdat_px_7->SetBinError(28,7.657834);
   lowdat_px_7->SetBinError(29,6.730611);
   lowdat_px_7->SetBinError(30,6.435639);
   lowdat_px_7->SetBinError(31,6.480741);
   lowdat_px_7->SetBinError(32,6.480741);
   lowdat_px_7->SetBinError(33,6.480741);
   lowdat_px_7->SetEntries(32);

   ci = TColor::GetColor("#0000ff");
   lowdat_px_7->SetFillColor(ci);
   lowdat_px_7->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   lowdat_px_7->SetLineColor(ci);
   lowdat_px_7->GetXaxis()->SetLabelFont(42);
   lowdat_px_7->GetXaxis()->SetLabelSize(0.035);
   lowdat_px_7->GetXaxis()->SetTitleSize(0.035);
   lowdat_px_7->GetXaxis()->SetTitleFont(42);
   lowdat_px_7->GetYaxis()->SetLabelFont(132);
   lowdat_px_7->GetYaxis()->SetLabelSize(0.035);
   lowdat_px_7->GetYaxis()->SetTitleSize(0.035);
   lowdat_px_7->GetYaxis()->SetTitleFont(132);
   lowdat_px_7->GetZaxis()->SetLabelFont(132);
   lowdat_px_7->GetZaxis()->SetLabelSize(0.035);
   lowdat_px_7->GetZaxis()->SetTitleSize(0.035);
   lowdat_px_7->GetZaxis()->SetTitleFont(132);
   lowdat_px_7->Draw("histo same");
   bottompad_7->Modified();
   c2_8->cd();
  
// ------------>Primitives in pad: toppad_7
   toppad_7 = new TPad("toppad_7", "toppad_7",0,0.3,1,1);
   toppad_7->Draw();
   toppad_7->cd();
   toppad_7->Range(-453.8462,0.0001,2623.077,4235.724);
   toppad_7->SetFillColor(0);
   toppad_7->SetFillStyle(4000);
   toppad_7->SetBorderMode(0);
   toppad_7->SetBorderSize(2);
   toppad_7->SetTickx(1);
   toppad_7->SetTicky(1);
   toppad_7->SetLeftMargin(0.18);
   toppad_7->SetRightMargin(0.04);
   toppad_7->SetTopMargin(0.02);
   toppad_7->SetBottomMargin(0);
   toppad_7->SetFrameBorderMode(0);
   toppad_7->SetFrameBorderMode(0);
   
   TH1D *frame_9316410__63 = new TH1D("frame_9316410__63","9.35 < q^{2} < 12.60 GeV^{2}/c^{4}",32,100,2500);
   frame_9316410__63->SetBinContent(1,3843.527);
   frame_9316410__63->SetMinimum(0.0001);
   frame_9316410__63->SetMaximum(4151.009);
   frame_9316410__63->SetEntries(1);
   frame_9316410__63->SetDirectory(0);
   frame_9316410__63->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9316410__63->SetLineColor(ci);
   frame_9316410__63->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_9316410__63->GetXaxis()->SetLabelFont(132);
   frame_9316410__63->GetXaxis()->SetLabelSize(0.1002857);
   frame_9316410__63->GetXaxis()->SetTitleSize(0.1002857);
   frame_9316410__63->GetXaxis()->SetTitleOffset(0.9);
   frame_9316410__63->GetXaxis()->SetTitleFont(132);
   frame_9316410__63->GetYaxis()->SetNdivisions(506);
   frame_9316410__63->GetYaxis()->SetLabelFont(132);
   frame_9316410__63->GetYaxis()->SetLabelSize(0.1002857);
   frame_9316410__63->GetYaxis()->SetTitleSize(0.1002857);
   frame_9316410__63->GetYaxis()->SetTitleOffset(0.95);
   frame_9316410__63->GetYaxis()->SetTitleFont(132);
   frame_9316410__63->GetZaxis()->SetLabelFont(132);
   frame_9316410__63->GetZaxis()->SetLabelSize(0.035);
   frame_9316410__63->GetZaxis()->SetTitleSize(0.035);
   frame_9316410__63->GetZaxis()->SetTitleFont(132);
   frame_9316410__63->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(32);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > 9.350000 && obs_z_Dstmu_kinematic < 12.600000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_y_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.3);
   grae->SetPoint(0,137.5,391);
   grae->SetPointError(0,37.5,37.5,19.28004,20.28004);
   grae->SetPoint(1,212.5,1378);
   grae->SetPointError(1,37.5,37.5,36.62479,37.62479);
   grae->SetPoint(2,287.5,2238);
   grae->SetPointError(2,37.5,37.5,46.81015,47.81015);
   grae->SetPoint(3,362.5,2657);
   grae->SetPointError(3,37.5,37.5,51.04852,52.04852);
   grae->SetPoint(4,437.5,2901);
   grae->SetPointError(4,37.5,37.5,53.36325,54.36325);
   grae->SetPoint(5,512.5,2951);
   grae->SetPointError(5,37.5,37.5,53.82541,54.82541);
   grae->SetPoint(6,587.5,2905);
   grae->SetPointError(6,37.5,37.5,53.40037,54.40037);
   grae->SetPoint(7,662.5,2569);
   grae->SetPointError(7,37.5,37.5,50.18777,51.18777);
   grae->SetPoint(8,737.5,2323);
   grae->SetPointError(8,37.5,37.5,47.7001,48.7001);
   grae->SetPoint(9,812.5,2264);
   grae->SetPointError(9,37.5,37.5,47.08414,48.08414);
   grae->SetPoint(10,887.5,2121);
   grae->SetPointError(10,37.5,37.5,45.55703,46.55703);
   grae->SetPoint(11,962.5,2013);
   grae->SetPointError(11,37.5,37.5,44.36925,45.36925);
   grae->SetPoint(12,1037.5,1979);
   grae->SetPointError(12,37.5,37.5,43.98876,44.98876);
   grae->SetPoint(13,1112.5,2132);
   grae->SetPointError(13,37.5,37.5,45.67629,46.67629);
   grae->SetPoint(14,1187.5,2311);
   grae->SetPointError(14,37.5,37.5,47.57546,48.57546);
   grae->SetPoint(15,1262.5,2459);
   grae->SetPointError(15,37.5,37.5,49.09083,50.09083);
   grae->SetPoint(16,1337.5,2920);
   grae->SetPointError(16,37.5,37.5,53.53934,54.53934);
   grae->SetPoint(17,1412.5,3333);
   grae->SetPointError(17,37.5,37.5,57.23431,58.23431);
   grae->SetPoint(18,1487.5,3600);
   grae->SetPointError(18,37.5,37.5,59.50208,60.50208);
   grae->SetPoint(19,1562.5,3549);
   grae->SetPointError(19,37.5,37.5,59.07558,60.07558);
   grae->SetPoint(20,1637.5,3489);
   grae->SetPointError(20,37.5,37.5,58.56987,59.56987);
   grae->SetPoint(21,1712.5,2957);
   grae->SetPointError(21,37.5,37.5,53.8806,54.8806);
   grae->SetPoint(22,1787.5,2428);
   grae->SetPointError(22,37.5,37.5,48.77728,49.77728);
   grae->SetPoint(23,1862.5,1515);
   grae->SetPointError(23,37.5,37.5,38.42621,39.42621);
   grae->SetPoint(24,1937.5,636);
   grae->SetPointError(24,37.5,37.5,24.724,25.724);
   grae->SetPoint(25,2012.5,247);
   grae->SetPointError(25,37.5,37.5,15.22419,16.22419);
   grae->SetPoint(26,2087.5,88);
   grae->SetPointError(26,37.5,37.5,9.362975,10.41639);
   grae->SetPoint(27,2162.5,34);
   grae->SetPointError(27,37.5,37.5,5.802128,6.888101);
   grae->SetPoint(28,2237.5,12);
   grae->SetPointError(28,37.5,37.5,3.415266,4.559819);
   grae->SetPoint(29,2312.5,2);
   grae->SetPointError(29,37.5,37.5,1.291815,2.63786);
   grae->SetPoint(30,2387.5,0);
   grae->SetPointError(30,37.5,37.5,0,1.147874);
   grae->SetPoint(31,2462.5,0);
   grae->SetPointError(31,37.5,37.5,0,1.147874);
   
   TH1F *Graph_Graph_h_obsData_Cut2347 = new TH1F("Graph_Graph_h_obsData_Cut2347","Histogram of obsData_plot__obs_y_Dstmu_kinematic",100,0,2740);
   Graph_Graph_h_obsData_Cut2347->SetMinimum(0);
   Graph_Graph_h_obsData_Cut2347->SetMaximum(4026.552);
   Graph_Graph_h_obsData_Cut2347->SetDirectory(0);
   Graph_Graph_h_obsData_Cut2347->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut2347->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut2347->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut2347->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut2347->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut2347->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut2347->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut2347->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut2347->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut2347->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut2347->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut2347->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut2347->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut2347->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut2347);
   
   grae->Draw("zp");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee3333");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ee3333");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,395.0382689);
   graph->SetPoint(4,174.9999755,395.0382689);
   graph->SetPoint(5,175.0000245,1447.391095);
   graph->SetPoint(6,249.9999755,1447.391095);
   graph->SetPoint(7,250.0000245,2168.540049);
   graph->SetPoint(8,324.9999755,2168.540049);
   graph->SetPoint(9,325.0000245,2687.37795);
   graph->SetPoint(10,399.9999755,2687.37795);
   graph->SetPoint(11,400.0000245,2876.159371);
   graph->SetPoint(12,474.9999755,2876.159371);
   graph->SetPoint(13,475.0000245,2886.192918);
   graph->SetPoint(14,549.9999755,2886.192918);
   graph->SetPoint(15,550.0000245,2790.964416);
   graph->SetPoint(16,624.9999755,2790.964416);
   graph->SetPoint(17,625.0000245,2592.219092);
   graph->SetPoint(18,699.9999755,2592.219092);
   graph->SetPoint(19,700.0000245,2378.527062);
   graph->SetPoint(20,774.9999755,2378.527062);
   graph->SetPoint(21,775.0000245,2212.519753);
   graph->SetPoint(22,849.9999755,2212.519753);
   graph->SetPoint(23,850.0000245,2070.468254);
   graph->SetPoint(24,924.9999755,2070.468254);
   graph->SetPoint(25,925.0000245,1950.952839);
   graph->SetPoint(26,999.9999755,1950.952839);
   graph->SetPoint(27,1000.000024,1975.342526);
   graph->SetPoint(28,1074.999976,1975.342526);
   graph->SetPoint(29,1075.000024,2091.649735);
   graph->SetPoint(30,1149.999976,2091.649735);
   graph->SetPoint(31,1150.000024,2236.283371);
   graph->SetPoint(32,1224.999976,2236.283371);
   graph->SetPoint(33,1225.000024,2433.955506);
   graph->SetPoint(34,1299.999976,2433.955506);
   graph->SetPoint(35,1300.000024,2794.977256);
   graph->SetPoint(36,1374.999976,2794.977256);
   graph->SetPoint(37,1375.000024,3098.867981);
   graph->SetPoint(38,1449.999976,3098.867981);
   graph->SetPoint(39,1450.000024,3471.32337);
   graph->SetPoint(40,1524.999976,3471.32337);
   graph->SetPoint(41,1525.000024,3518.752695);
   graph->SetPoint(42,1599.999976,3518.752695);
   graph->SetPoint(43,1600.000024,3390.467303);
   graph->SetPoint(44,1674.999976,3390.467303);
   graph->SetPoint(45,1675.000024,3053.03045);
   graph->SetPoint(46,1749.999976,3053.03045);
   graph->SetPoint(47,1750.000024,2429.265934);
   graph->SetPoint(48,1824.999976,2429.265934);
   graph->SetPoint(49,1825.000024,1542.802747);
   graph->SetPoint(50,1899.999976,1542.802747);
   graph->SetPoint(51,1900.000024,663.1339762);
   graph->SetPoint(52,1974.999976,663.1339762);
   graph->SetPoint(53,1975.000024,238.6203914);
   graph->SetPoint(54,2049.999976,238.6203914);
   graph->SetPoint(55,2050.000024,86.63018978);
   graph->SetPoint(56,2124.999976,86.63018978);
   graph->SetPoint(57,2125.000024,33.97453293);
   graph->SetPoint(58,2199.999976,33.97453293);
   graph->SetPoint(59,2200.000024,7.718176421);
   graph->SetPoint(60,2274.999976,7.718176421);
   graph->SetPoint(61,2275.000024,0.6506744766);
   graph->SetPoint(62,2349.999976,0.6506744766);
   graph->SetPoint(63,2350.000024,5.984228953e-07);
   graph->SetPoint(64,2424.999976,5.984228953e-07);
   graph->SetPoint(65,2425.000024,5.984228953e-07);
   graph->SetPoint(66,2499.999976,5.984228953e-07);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm4391 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm4391","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->SetMaximum(3870.628);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm4391->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm4391);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*,*DDmu*,*DDtau*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#11bf33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,372.8364947);
   graph->SetPoint(4,174.9999755,372.8364947);
   graph->SetPoint(5,175.0000245,1310.892567);
   graph->SetPoint(6,249.9999755,1310.892567);
   graph->SetPoint(7,250.0000245,1921.886381);
   graph->SetPoint(8,324.9999755,1921.886381);
   graph->SetPoint(9,325.0000245,2354.333436);
   graph->SetPoint(10,399.9999755,2354.333436);
   graph->SetPoint(11,400.0000245,2470.788353);
   graph->SetPoint(12,474.9999755,2470.788353);
   graph->SetPoint(13,475.0000245,2435.824919);
   graph->SetPoint(14,549.9999755,2435.824919);
   graph->SetPoint(15,550.0000245,2337.910339);
   graph->SetPoint(16,624.9999755,2337.910339);
   graph->SetPoint(17,625.0000245,2156.95259);
   graph->SetPoint(18,699.9999755,2156.95259);
   graph->SetPoint(19,700.0000245,1977.56474);
   graph->SetPoint(20,774.9999755,1977.56474);
   graph->SetPoint(21,775.0000245,1847.55245);
   graph->SetPoint(22,849.9999755,1847.55245);
   graph->SetPoint(23,850.0000245,1755.72254);
   graph->SetPoint(24,924.9999755,1755.72254);
   graph->SetPoint(25,925.0000245,1691.537868);
   graph->SetPoint(26,999.9999755,1691.537868);
   graph->SetPoint(27,1000.000024,1745.806889);
   graph->SetPoint(28,1074.999976,1745.806889);
   graph->SetPoint(29,1075.000024,1898.364684);
   graph->SetPoint(30,1149.999976,1898.364684);
   graph->SetPoint(31,1150.000024,2084.761909);
   graph->SetPoint(32,1224.999976,2084.761909);
   graph->SetPoint(33,1225.000024,2308.61771);
   graph->SetPoint(34,1299.999976,2308.61771);
   graph->SetPoint(35,1300.000024,2702.020241);
   graph->SetPoint(36,1374.999976,2702.020241);
   graph->SetPoint(37,1375.000024,3028.308652);
   graph->SetPoint(38,1449.999976,3028.308652);
   graph->SetPoint(39,1450.000024,3421.322047);
   graph->SetPoint(40,1524.999976,3421.322047);
   graph->SetPoint(41,1525.000024,3484.786864);
   graph->SetPoint(42,1599.999976,3484.786864);
   graph->SetPoint(43,1600.000024,3369.116041);
   graph->SetPoint(44,1674.999976,3369.116041);
   graph->SetPoint(45,1675.000024,3042.521608);
   graph->SetPoint(46,1749.999976,3042.521608);
   graph->SetPoint(47,1750.000024,2421.806111);
   graph->SetPoint(48,1824.999976,2421.806111);
   graph->SetPoint(49,1825.000024,1540.077499);
   graph->SetPoint(50,1899.999976,1540.077499);
   graph->SetPoint(51,1900.000024,661.1114997);
   graph->SetPoint(52,1974.999976,661.1114997);
   graph->SetPoint(53,1975.000024,238.6203914);
   graph->SetPoint(54,2049.999976,238.6203914);
   graph->SetPoint(55,2050.000024,86.4507298);
   graph->SetPoint(56,2124.999976,86.4507298);
   graph->SetPoint(57,2125.000024,33.89453877);
   graph->SetPoint(58,2199.999976,33.89453877);
   graph->SetPoint(59,2200.000024,7.718176421);
   graph->SetPoint(60,2274.999976,7.718176421);
   graph->SetPoint(61,2275.000024,0.6506744766);
   graph->SetPoint(62,2349.999976,0.6506744766);
   graph->SetPoint(63,2350.000024,5.984228953e-07);
   graph->SetPoint(64,2424.999976,5.984228953e-07);
   graph->SetPoint(65,2425.000024,5.984228953e-07);
   graph->SetPoint(66,2499.999976,5.984228953e-07);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->SetMaximum(3833.266);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4492);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#992288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,246.0983846);
   graph->SetPoint(4,174.9999755,246.0983846);
   graph->SetPoint(5,175.0000245,682.0954762);
   graph->SetPoint(6,249.9999755,682.0954762);
   graph->SetPoint(7,250.0000245,869.1288098);
   graph->SetPoint(8,324.9999755,869.1288098);
   graph->SetPoint(9,325.0000245,1091.877472);
   graph->SetPoint(10,399.9999755,1091.877472);
   graph->SetPoint(11,400.0000245,1081.210272);
   graph->SetPoint(12,474.9999755,1081.210272);
   graph->SetPoint(13,475.0000245,1160.004956);
   graph->SetPoint(14,549.9999755,1160.004956);
   graph->SetPoint(15,550.0000245,1209.502076);
   graph->SetPoint(16,624.9999755,1209.502076);
   graph->SetPoint(17,625.0000245,1176.121677);
   graph->SetPoint(18,699.9999755,1176.121677);
   graph->SetPoint(19,700.0000245,1215.019078);
   graph->SetPoint(20,774.9999755,1215.019078);
   graph->SetPoint(21,775.0000245,1269.083636);
   graph->SetPoint(22,849.9999755,1269.083636);
   graph->SetPoint(23,850.0000245,1353.985907);
   graph->SetPoint(24,924.9999755,1353.985907);
   graph->SetPoint(25,925.0000245,1416.406409);
   graph->SetPoint(26,999.9999755,1416.406409);
   graph->SetPoint(27,1000.000024,1560.360611);
   graph->SetPoint(28,1074.999976,1560.360611);
   graph->SetPoint(29,1075.000024,1787.765972);
   graph->SetPoint(30,1149.999976,1787.765972);
   graph->SetPoint(31,1150.000024,2019.118376);
   graph->SetPoint(32,1224.999976,2019.118376);
   graph->SetPoint(33,1225.000024,2269.183993);
   graph->SetPoint(34,1299.999976,2269.183993);
   graph->SetPoint(35,1300.000024,2671.055472);
   graph->SetPoint(36,1374.999976,2671.055472);
   graph->SetPoint(37,1375.000024,3009.675886);
   graph->SetPoint(38,1449.999976,3009.675886);
   graph->SetPoint(39,1450.000024,3408.63638);
   graph->SetPoint(40,1524.999976,3408.63638);
   graph->SetPoint(41,1525.000024,3476.314622);
   graph->SetPoint(42,1599.999976,3476.314622);
   graph->SetPoint(43,1600.000024,3363.135225);
   graph->SetPoint(44,1674.999976,3363.135225);
   graph->SetPoint(45,1675.000024,3039.077697);
   graph->SetPoint(46,1749.999976,3039.077697);
   graph->SetPoint(47,1750.000024,2417.741413);
   graph->SetPoint(48,1824.999976,2417.741413);
   graph->SetPoint(49,1825.000024,1538.590749);
   graph->SetPoint(50,1899.999976,1538.590749);
   graph->SetPoint(51,1900.000024,659.0089866);
   graph->SetPoint(52,1974.999976,659.0089866);
   graph->SetPoint(53,1975.000024,237.9450458);
   graph->SetPoint(54,2049.999976,237.9450458);
   graph->SetPoint(55,2050.000024,85.62918356);
   graph->SetPoint(56,2124.999976,85.62918356);
   graph->SetPoint(57,2125.000024,33.47407034);
   graph->SetPoint(58,2199.999976,33.47407034);
   graph->SetPoint(59,2200.000024,7.718176346);
   graph->SetPoint(60,2274.999976,7.718176346);
   graph->SetPoint(61,2275.000024,0.6506744014);
   graph->SetPoint(62,2349.999976,0.6506744014);
   graph->SetPoint(63,2350.000024,5.231920622e-07);
   graph->SetPoint(64,2424.999976,5.231920622e-07);
   graph->SetPoint(65,2425.000024,5.231920622e-07);
   graph->SetPoint(66,2499.999976,5.231920622e-07);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->SetMaximum(3823.946);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4593);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*comb*,*misID*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#332288");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,244.3775191);
   graph->SetPoint(4,174.9999755,244.3775191);
   graph->SetPoint(5,175.0000245,664.7707941);
   graph->SetPoint(6,249.9999755,664.7707941);
   graph->SetPoint(7,250.0000245,829.9726639);
   graph->SetPoint(8,324.9999755,829.9726639);
   graph->SetPoint(9,325.0000245,1024.366642);
   graph->SetPoint(10,399.9999755,1024.366642);
   graph->SetPoint(11,400.0000245,979.4792715);
   graph->SetPoint(12,474.9999755,979.4792715);
   graph->SetPoint(13,475.0000245,1032.114308);
   graph->SetPoint(14,549.9999755,1032.114308);
   graph->SetPoint(15,550.0000245,1040.958849);
   graph->SetPoint(16,624.9999755,1040.958849);
   graph->SetPoint(17,625.0000245,985.4774723);
   graph->SetPoint(18,699.9999755,985.4774723);
   graph->SetPoint(19,700.0000245,996.945364);
   graph->SetPoint(20,774.9999755,996.945364);
   graph->SetPoint(21,775.0000245,1031.503261);
   graph->SetPoint(22,849.9999755,1031.503261);
   graph->SetPoint(23,850.0000245,1120.314069);
   graph->SetPoint(24,924.9999755,1120.314069);
   graph->SetPoint(25,925.0000245,1165.686972);
   graph->SetPoint(26,999.9999755,1165.686972);
   graph->SetPoint(27,1000.000024,1301.959347);
   graph->SetPoint(28,1074.999976,1301.959347);
   graph->SetPoint(29,1075.000024,1522.897113);
   graph->SetPoint(30,1149.999976,1522.897113);
   graph->SetPoint(31,1150.000024,1757.514471);
   graph->SetPoint(32,1224.999976,1757.514471);
   graph->SetPoint(33,1225.000024,2003.643618);
   graph->SetPoint(34,1299.999976,2003.643618);
   graph->SetPoint(35,1300.000024,2448.849848);
   graph->SetPoint(36,1374.999976,2448.849848);
   graph->SetPoint(37,1375.000024,2786.224834);
   graph->SetPoint(38,1449.999976,2786.224834);
   graph->SetPoint(39,1450.000024,3201.59045);
   graph->SetPoint(40,1524.999976,3201.59045);
   graph->SetPoint(41,1525.000024,3301.245299);
   graph->SetPoint(42,1599.999976,3301.245299);
   graph->SetPoint(43,1600.000024,3232.472305);
   graph->SetPoint(44,1674.999976,3232.472305);
   graph->SetPoint(45,1675.000024,2937.670296);
   graph->SetPoint(46,1749.999976,2937.670296);
   graph->SetPoint(47,1750.000024,2361.941214);
   graph->SetPoint(48,1824.999976,2361.941214);
   graph->SetPoint(49,1825.000024,1514.348523);
   graph->SetPoint(50,1899.999976,1514.348523);
   graph->SetPoint(51,1900.000024,649.0358494);
   graph->SetPoint(52,1974.999976,649.0358494);
   graph->SetPoint(53,1975.000024,231.1733906);
   graph->SetPoint(54,2049.999976,231.1733906);
   graph->SetPoint(55,2050.000024,83.01175093);
   graph->SetPoint(56,2124.999976,83.01175093);
   graph->SetPoint(57,2125.000024,32.17022845);
   graph->SetPoint(58,2199.999976,32.17022845);
   graph->SetPoint(59,2200.000024,6.711633686);
   graph->SetPoint(60,2274.999976,6.711633686);
   graph->SetPoint(61,2275.000024,0.6506740148);
   graph->SetPoint(62,2349.999976,0.6506740148);
   graph->SetPoint(63,2350.000024,1.366553147e-07);
   graph->SetPoint(64,2424.999976,1.366553147e-07);
   graph->SetPoint(65,2425.000024,1.366553147e-07);
   graph->SetPoint(66,2499.999976,1.366553147e-07);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->SetMaximum(3631.37);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4694);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*,*comb*,*doug*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ddcc77");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,241.3923132);
   graph->SetPoint(4,174.9999755,241.3923132);
   graph->SetPoint(5,175.0000245,649.674815);
   graph->SetPoint(6,249.9999755,649.674815);
   graph->SetPoint(7,250.0000245,772.5130461);
   graph->SetPoint(8,324.9999755,772.5130461);
   graph->SetPoint(9,325.0000245,926.6618542);
   graph->SetPoint(10,399.9999755,926.6618542);
   graph->SetPoint(11,400.0000245,838.8834106);
   graph->SetPoint(12,474.9999755,838.8834106);
   graph->SetPoint(13,475.0000245,823.7599037);
   graph->SetPoint(14,549.9999755,823.7599037);
   graph->SetPoint(15,550.0000245,764.3486084);
   graph->SetPoint(16,624.9999755,764.3486084);
   graph->SetPoint(17,625.0000245,588.5028948);
   graph->SetPoint(18,699.9999755,588.5028948);
   graph->SetPoint(19,700.0000245,465.1789655);
   graph->SetPoint(20,774.9999755,465.1789655);
   graph->SetPoint(21,775.0000245,392.1084311);
   graph->SetPoint(22,849.9999755,392.1084311);
   graph->SetPoint(23,850.0000245,349.1937976);
   graph->SetPoint(24,924.9999755,349.1937976);
   graph->SetPoint(25,925.0000245,277.1351612);
   graph->SetPoint(26,999.9999755,277.1351612);
   graph->SetPoint(27,1000.000024,220.3383369);
   graph->SetPoint(28,1074.999976,220.3383369);
   graph->SetPoint(29,1075.000024,189.8394404);
   graph->SetPoint(30,1149.999976,189.8394404);
   graph->SetPoint(31,1150.000024,159.2772186);
   graph->SetPoint(32,1224.999976,159.2772186);
   graph->SetPoint(33,1225.000024,163.5354296);
   graph->SetPoint(34,1299.999976,163.5354296);
   graph->SetPoint(35,1300.000024,141.9128725);
   graph->SetPoint(36,1374.999976,141.9128725);
   graph->SetPoint(37,1375.000024,114.2053073);
   graph->SetPoint(38,1449.999976,114.2053073);
   graph->SetPoint(39,1450.000024,150.3293301);
   graph->SetPoint(40,1524.999976,150.3293301);
   graph->SetPoint(41,1525.000024,139.9169437);
   graph->SetPoint(42,1599.999976,139.9169437);
   graph->SetPoint(43,1600.000024,135.0066242);
   graph->SetPoint(44,1674.999976,135.0066242);
   graph->SetPoint(45,1675.000024,104.7373708);
   graph->SetPoint(46,1749.999976,104.7373708);
   graph->SetPoint(47,1750.000024,96.70004431);
   graph->SetPoint(48,1824.999976,96.70004431);
   graph->SetPoint(49,1825.000024,65.53912484);
   graph->SetPoint(50,1899.999976,65.53912484);
   graph->SetPoint(51,1900.000024,29.48311934);
   graph->SetPoint(52,1974.999976,29.48311934);
   graph->SetPoint(53,1975.000024,14.83641662);
   graph->SetPoint(54,2049.999976,14.83641662);
   graph->SetPoint(55,2050.000024,4.789335724);
   graph->SetPoint(56,2124.999976,4.789335724);
   graph->SetPoint(57,2125.000024,0.1234611797);
   graph->SetPoint(58,2199.999976,0.1234611797);
   graph->SetPoint(59,2200.000024,1.377615694);
   graph->SetPoint(60,2274.999976,1.377615694);
   graph->SetPoint(61,2275.000024,1.366553147e-07);
   graph->SetPoint(62,2349.999976,1.366553147e-07);
   graph->SetPoint(63,2350.000024,1.366553147e-07);
   graph->SetPoint(64,2424.999976,1.366553147e-07);
   graph->SetPoint(65,2425.000024,1.366553147e-07);
   graph->SetPoint(66,2499.999976,1.366553147e-07);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->SetMaximum(1019.328);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4795);
   
   graph->Draw("f");
   
   graph = new TGraph(71);
   graph->SetName("model_Dstmu_kinematic_Int[obs_x_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_3]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*]");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ee7722");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3001);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,63.07692308,0);
   graph->SetPoint(1,63.07692308,0);
   graph->SetPoint(2,100,0);
   graph->SetPoint(3,100.0000245,81.04792566);
   graph->SetPoint(4,174.9999755,81.04792566);
   graph->SetPoint(5,175.0000245,268.3420072);
   graph->SetPoint(6,249.9999755,268.3420072);
   graph->SetPoint(7,250.0000245,351.71042);
   graph->SetPoint(8,324.9999755,351.71042);
   graph->SetPoint(9,325.0000245,440.6317132);
   graph->SetPoint(10,399.9999755,440.6317132);
   graph->SetPoint(11,400.0000245,410.9432801);
   graph->SetPoint(12,474.9999755,410.9432801);
   graph->SetPoint(13,475.0000245,363.3504435);
   graph->SetPoint(14,549.9999755,363.3504435);
   graph->SetPoint(15,550.0000245,319.4949007);
   graph->SetPoint(16,624.9999755,319.4949007);
   graph->SetPoint(17,625.0000245,248.5728509);
   graph->SetPoint(18,699.9999755,248.5728509);
   graph->SetPoint(19,700.0000245,180.4656572);
   graph->SetPoint(20,774.9999755,180.4656572);
   graph->SetPoint(21,775.0000245,144.4296104);
   graph->SetPoint(22,849.9999755,144.4296104);
   graph->SetPoint(23,850.0000245,115.0711268);
   graph->SetPoint(24,924.9999755,115.0711268);
   graph->SetPoint(25,925.0000245,90.2140558);
   graph->SetPoint(26,999.9999755,90.2140558);
   graph->SetPoint(27,1000.000024,69.78079009);
   graph->SetPoint(28,1074.999976,69.78079009);
   graph->SetPoint(29,1075.000024,51.02405248);
   graph->SetPoint(30,1149.999976,51.02405248);
   graph->SetPoint(31,1150.000024,34.01124618);
   graph->SetPoint(32,1224.999976,34.01124618);
   graph->SetPoint(33,1225.000024,31.87613948);
   graph->SetPoint(34,1299.999976,31.87613948);
   graph->SetPoint(35,1300.000024,20.0365825);
   graph->SetPoint(36,1374.999976,20.0365825);
   graph->SetPoint(37,1375.000024,16.06357669);
   graph->SetPoint(38,1449.999976,16.06357669);
   graph->SetPoint(39,1450.000024,14.63171247);
   graph->SetPoint(40,1524.999976,14.63171247);
   graph->SetPoint(41,1525.000024,9.285655935);
   graph->SetPoint(42,1599.999976,9.285655935);
   graph->SetPoint(43,1600.000024,7.453811744);
   graph->SetPoint(44,1674.999976,7.453811744);
   graph->SetPoint(45,1675.000024,3.357312616);
   graph->SetPoint(46,1749.999976,3.357312616);
   graph->SetPoint(47,1750.000024,2.986740412);
   graph->SetPoint(48,1824.999976,2.986740412);
   graph->SetPoint(49,1825.000024,1.810601002);
   graph->SetPoint(50,1899.999976,1.810601002);
   graph->SetPoint(51,1900.000024,0.6932453984);
   graph->SetPoint(52,1974.999976,0.6932453984);
   graph->SetPoint(53,1975.000024,1.060260961);
   graph->SetPoint(54,2049.999976,1.060260961);
   graph->SetPoint(55,2050.000024,0.7826876519);
   graph->SetPoint(56,2124.999976,0.7826876519);
   graph->SetPoint(57,2125.000024,0.1234611008);
   graph->SetPoint(58,2199.999976,0.1234611008);
   graph->SetPoint(59,2200.000024,5.779873751e-08);
   graph->SetPoint(60,2274.999976,5.779873751e-08);
   graph->SetPoint(61,2275.000024,5.779873751e-08);
   graph->SetPoint(62,2349.999976,5.779873751e-08);
   graph->SetPoint(63,2350.000024,5.779873751e-08);
   graph->SetPoint(64,2424.999976,5.779873751e-08);
   graph->SetPoint(65,2425.000024,5.779873751e-08);
   graph->SetPoint(66,2499.999976,5.779873751e-08);
   graph->SetPoint(67,2500.000024,0);
   graph->SetPoint(68,2500,0);
   graph->SetPoint(69,2536.923077,0);
   graph->SetPoint(70,2536.923077,0);
   
   TH1F *Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896 = new TH1F("Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896","Projection of product of Poissons accross bins for a single channel",100,0,2784.308);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->SetMinimum(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->SetMaximum(484.6949);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->SetDirectory(0);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->SetLineColor(ci);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Dstmu_kinematic_Int_Norm_Comp4896);
   
   graph->Draw("f");
   
   grae = new TGraphAsymmErrors(32);
   grae->SetName("h_obsData_Cut[obs_z_Dstmu_kinematic > 9.350000 && obs_z_Dstmu_kinematic < 12.600000 && channelCat==0]");
   grae->SetTitle("Histogram of obsData_plot__obs_y_Dstmu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.4);
   grae->SetPoint(0,137.5,391);
   grae->SetPointError(0,37.5,37.5,19.28004,20.28004);
   grae->SetPoint(1,212.5,1378);
   grae->SetPointError(1,37.5,37.5,36.62479,37.62479);
   grae->SetPoint(2,287.5,2238);
   grae->SetPointError(2,37.5,37.5,46.81015,47.81015);
   grae->SetPoint(3,362.5,2657);
   grae->SetPointError(3,37.5,37.5,51.04852,52.04852);
   grae->SetPoint(4,437.5,2901);
   grae->SetPointError(4,37.5,37.5,53.36325,54.36325);
   grae->SetPoint(5,512.5,2951);
   grae->SetPointError(5,37.5,37.5,53.82541,54.82541);
   grae->SetPoint(6,587.5,2905);
   grae->SetPointError(6,37.5,37.5,53.40037,54.40037);
   grae->SetPoint(7,662.5,2569);
   grae->SetPointError(7,37.5,37.5,50.18777,51.18777);
   grae->SetPoint(8,737.5,2323);
   grae->SetPointError(8,37.5,37.5,47.7001,48.7001);
   grae->SetPoint(9,812.5,2264);
   grae->SetPointError(9,37.5,37.5,47.08414,48.08414);
   grae->SetPoint(10,887.5,2121);
   grae->SetPointError(10,37.5,37.5,45.55703,46.55703);
   grae->SetPoint(11,962.5,2013);
   grae->SetPointError(11,37.5,37.5,44.36925,45.36925);
   grae->SetPoint(12,1037.5,1979);
   grae->SetPointError(12,37.5,37.5,43.98876,44.98876);
   grae->SetPoint(13,1112.5,2132);
   grae->SetPointError(13,37.5,37.5,45.67629,46.67629);
   grae->SetPoint(14,1187.5,2311);
   grae->SetPointError(14,37.5,37.5,47.57546,48.57546);
   grae->SetPoint(15,1262.5,2459);
   grae->SetPointError(15,37.5,37.5,49.09083,50.09083);
   grae->SetPoint(16,1337.5,2920);
   grae->SetPointError(16,37.5,37.5,53.53934,54.53934);
   grae->SetPoint(17,1412.5,3333);
   grae->SetPointError(17,37.5,37.5,57.23431,58.23431);
   grae->SetPoint(18,1487.5,3600);
   grae->SetPointError(18,37.5,37.5,59.50208,60.50208);
   grae->SetPoint(19,1562.5,3549);
   grae->SetPointError(19,37.5,37.5,59.07558,60.07558);
   grae->SetPoint(20,1637.5,3489);
   grae->SetPointError(20,37.5,37.5,58.56987,59.56987);
   grae->SetPoint(21,1712.5,2957);
   grae->SetPointError(21,37.5,37.5,53.8806,54.8806);
   grae->SetPoint(22,1787.5,2428);
   grae->SetPointError(22,37.5,37.5,48.77728,49.77728);
   grae->SetPoint(23,1862.5,1515);
   grae->SetPointError(23,37.5,37.5,38.42621,39.42621);
   grae->SetPoint(24,1937.5,636);
   grae->SetPointError(24,37.5,37.5,24.724,25.724);
   grae->SetPoint(25,2012.5,247);
   grae->SetPointError(25,37.5,37.5,15.22419,16.22419);
   grae->SetPoint(26,2087.5,88);
   grae->SetPointError(26,37.5,37.5,9.362975,10.41639);
   grae->SetPoint(27,2162.5,34);
   grae->SetPointError(27,37.5,37.5,5.802128,6.888101);
   grae->SetPoint(28,2237.5,12);
   grae->SetPointError(28,37.5,37.5,3.415266,4.559819);
   grae->SetPoint(29,2312.5,2);
   grae->SetPointError(29,37.5,37.5,1.291815,2.63786);
   grae->SetPoint(30,2387.5,0);
   grae->SetPointError(30,37.5,37.5,0,1.147874);
   grae->SetPoint(31,2462.5,0);
   grae->SetPointError(31,37.5,37.5,0,1.147874);
   
   TH1F *Graph_Graph_h_obsData_Cut2448 = new TH1F("Graph_Graph_h_obsData_Cut2448","Histogram of obsData_plot__obs_y_Dstmu_kinematic",100,0,2740);
   Graph_Graph_h_obsData_Cut2448->SetMinimum(0);
   Graph_Graph_h_obsData_Cut2448->SetMaximum(4026.552);
   Graph_Graph_h_obsData_Cut2448->SetDirectory(0);
   Graph_Graph_h_obsData_Cut2448->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_h_obsData_Cut2448->SetLineColor(ci);
   Graph_Graph_h_obsData_Cut2448->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut2448->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut2448->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut2448->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut2448->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut2448->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut2448->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut2448->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_obsData_Cut2448->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_obsData_Cut2448->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_obsData_Cut2448->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_obsData_Cut2448->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_obsData_Cut2448);
   
   grae->Draw("zp");
   
   TH1D *frame_9316410__64 = new TH1D("frame_9316410__64","9.35 < q^{2} < 12.60 GeV^{2}/c^{4}",32,100,2500);
   frame_9316410__64->SetBinContent(1,3843.527);
   frame_9316410__64->SetMinimum(0.0001);
   frame_9316410__64->SetMaximum(4151.009);
   frame_9316410__64->SetEntries(1);
   frame_9316410__64->SetDirectory(0);
   frame_9316410__64->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_9316410__64->SetLineColor(ci);
   frame_9316410__64->GetXaxis()->SetTitle("E_{#mu}* (MeV)");
   frame_9316410__64->GetXaxis()->SetLabelFont(132);
   frame_9316410__64->GetXaxis()->SetLabelSize(0.1002857);
   frame_9316410__64->GetXaxis()->SetTitleSize(0.1002857);
   frame_9316410__64->GetXaxis()->SetTitleOffset(0.9);
   frame_9316410__64->GetXaxis()->SetTitleFont(132);
   frame_9316410__64->GetYaxis()->SetNdivisions(506);
   frame_9316410__64->GetYaxis()->SetLabelFont(132);
   frame_9316410__64->GetYaxis()->SetLabelSize(0.1002857);
   frame_9316410__64->GetYaxis()->SetTitleSize(0.1002857);
   frame_9316410__64->GetYaxis()->SetTitleOffset(0.95);
   frame_9316410__64->GetYaxis()->SetTitleFont(132);
   frame_9316410__64->GetZaxis()->SetLabelFont(132);
   frame_9316410__64->GetZaxis()->SetLabelSize(0.035);
   frame_9316410__64->GetZaxis()->SetTitleSize(0.035);
   frame_9316410__64->GetZaxis()->SetTitleFont(132);
   frame_9316410__64->Draw("AXISSAME");
      tex = new TLatex(2250,3818.929,"LHCb");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.1002857);
   tex->SetLineWidth(2);
   tex->Draw();
   
   pt = new TPaveText(0.2903356,0.8481025,0.7096644,0.97,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(132);
   text = pt->AddText("9.35 < q^{2} < 12.60 GeV^{2}/c^{4}");
   pt->Draw();
   toppad_7->Modified();
   c2_8->cd();
      tex = new TLatex(0.01,0.99,"Candidates / (75 MeV)");
   tex->SetTextAlign(33);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   c2_8->Modified();
   c2->cd();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/fig1_legend.C <==
{
//=========Macro generated from canvas: cleg/cleg
//=========  (Fri Jun 26 12:08:00 2015) by ROOT version5.34/19
   TCanvas *cleg = new TCanvas("cleg", "cleg",934,28,240,200);
   cleg->Range(0,0,1,1);
   cleg->SetFillColor(0);
   cleg->SetBorderMode(0);
   cleg->SetBorderSize(2);
   cleg->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0.005,0.005,0.995,0.995,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_obsData_Cut[obs_z_Dstmu_kinematic > -0.400000 && obs_z_Dstmu_kinematic < 2.850000 && channelCat==0]","Data","PL");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]","B #rightarrow D*#tau#nu","F");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ee3333");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ee3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*,*DDmu*,*DDtau*]","B #rightarrow D*H_{c}(#rightarrow l#nuX')X","F");

   ci = TColor::GetColor("#11bf33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#11bf33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*D2S*,*sigmu*,*D1*,*D1p*,*D2*,*Ds2*,*Ds1p*,*misID*,*comb*,*doug*]","B #rightarrow D**l#nu","F");

   ci = TColor::GetColor("#992288");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#992288");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*sigmu*,*comb*,*misID*,*doug*]","B #rightarrow D*#mu#nu","F");

   ci = TColor::GetColor("#332288");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#332288");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*,*comb*,*doug*]","Combinatorial","F");

   ci = TColor::GetColor("#ddcc77");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ddcc77");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("model_Dstmu_kinematic_Int[obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic|q2bin_0]_Norm[obs_x_Dstmu_kinematic,obs_y_Dstmu_kinematic,obs_z_Dstmu_kinematic]_Comp[*misID*]","Misidentified #mu","F");

   ci = TColor::GetColor("#ee7722");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3001);

   ci = TColor::GetColor("#ddcc77");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TBox *box = new TBox(0.04,0.0255,0.22,0.128);

   ci = TColor::GetColor("#ddcc77");
   box->SetFillColor(ci);
   box->Draw();
   box = new TBox(0.04,0.0255,0.22,0.128);

   ci = TColor::GetColor("#ee7722");
   box->SetFillColor(ci);
   box->SetFillStyle(3001);
   box->Draw();
   cleg->Modified();
   cleg->cd();
   cleg->SetSelected(cleg);
}

